Notes on conformal integrals: Coulomb branch amplitudes, magic identities and bootstrap

We study multi-loop conformal integrals for four-point correlators of planar ${\cal N}=4$ super-Yang-Mills theory, and in particular those contributing to Coulomb branch amplitudes in the ten-dimensional lightlike limit, where linear combinations of such integrals are determined by the large R-charge octagons exactly known from integrability. Exploiting known results for integrands, we review those combinations of dual conformal invariant (DCI) integrals that must evaluate to determinants of ladders, generalizing the simplest cases of Basso-Dixon fishnet integrals; in this way, we summarize all-loop predictions for the integrands (which are extracted from $f$-graphs) contributing to components of Coulomb branch amplitudes, such as next-to-fishnet integrals. Moreover, this exercise produces new ``magic identities", {\it i.e.} certain combinations of DCI integrals equal zero, and we enumerate and simplify such identities up to six loops explicitly. On the other hand, most of these individual integrals have not been computed beyond three loops, and as a first step we consider a bootstrap program for DCI integrals based on their leading singularities and the space of pure functions. We bootstrap the $3$ non-trivial DCI integrals for four-loop Coulomb branch amplitudes (providing an independent verification of the four-loop magic identity), which all take remarkably simple form as weight-$8$ single-valued harmonic polylogarithms. We also compute all leading singularities and a large portion of the pure functions for the $34$ DCI integrals contributing to five-loop amplitudes, where not only some integrals evaluate to functions beyond harmonic polylogarithms but they also contain lower-weight pieces individually.

==> anc/int45.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     65834,       1887]
NotebookOptionsPosition[     65056,       1867]
NotebookOutlinePosition[     65460,       1883]
CellTagsIndexPosition[     65417,       1880]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ints4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "8"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "4"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ints5", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"4", ",", "9"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"8", ",", "9"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "9"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"3", ",", "9"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "4"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "4"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "3"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "9"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "5"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "3"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"8", ",", "9"}], "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"1", ",", "3"}], "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"x", "[", 
          RowBox[{"2", ",", "4"}], "]"}], "2"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"1", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "6"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "5"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"4", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"5", ",", "9"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "7"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"6", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "8"}], "]"}], " ", 
        RowBox[{"x", "[", 
         RowBox[{"7", ",", "9"}], "]"}]}], ")"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ints4", "//", "Length"}], "\[IndentingNewLine]", 
 RowBox[{"ints5", "//", "Length"}], "\[IndentingNewLine]", 
 RowBox[{"ints4", "//", "DuplicateFreeQ"}], "\[IndentingNewLine]", 
 RowBox[{"ints5", "//", "DuplicateFreeQ"}]}], "Input",
 CellChangeTimes->{{3.946280480943016*^9, 3.946280487217815*^9}, {
  3.9462805228429127`*^9, 3.9462805513961143`*^9}},
 CellLabel->
  "In[579]:=",ExpressionUUID->"f7ec188c-9e7b-4edf-90ca-6feaddd35b5d"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{3.946280551684724*^9},
 CellLabel->
  "Out[581]=",ExpressionUUID->"8aafbeef-2456-4468-af04-d1660a8156ab"],

Cell[BoxData["34"], "Output",
 CellChangeTimes->{3.946280551695142*^9},
 CellLabel->
  "Out[582]=",ExpressionUUID->"9fc1bddc-8de2-4171-a164-ad1af9560ec7"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.946280551698803*^9},
 CellLabel->
  "Out[583]=",ExpressionUUID->"fbbc3daf-ee23-4a07-b8fa-b7c58ee6fb54"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.9462805517020283`*^9},
 CellLabel->
  "Out[584]=",ExpressionUUID->"ee9ddd57-3187-4d00-86f4-9af71f96e0c5"]
}, Open  ]]
},
WindowSize->{808, 673},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (2023\:5e7412\:670812\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"76ccb23a-d326-4b06-8fdc-6b47d6c706e6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 63827, 1822, 2907, "Input",ExpressionUUID->"f7ec188c-9e7b-4edf-90ca-6feaddd35b5d"],
Cell[64410, 1846, 153, 3, 34, "Output",ExpressionUUID->"8aafbeef-2456-4468-af04-d1660a8156ab"],
Cell[64566, 1851, 154, 3, 34, "Output",ExpressionUUID->"9fc1bddc-8de2-4171-a164-ad1af9560ec7"],
Cell[64723, 1856, 156, 3, 34, "Output",ExpressionUUID->"fbbc3daf-ee23-4a07-b8fa-b7c58ee6fb54"],
Cell[64882, 1861, 158, 3, 57, "Output",ExpressionUUID->"ee9ddd57-3187-4d00-86f4-9af71f96e0c5"]
}, Open  ]]
}
]
*)



==> anc/intresults.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    264821,       4249]
NotebookOptionsPosition[    260299,       4173]
NotebookOutlinePosition[    260698,       4189]
CellTagsIndexPosition[    260655,       4186]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook records the results of some integrals presented in the article.\
\
\>", "Text",
 CellChangeTimes->{{3.948355633709056*^9, 3.948355668049148*^9}, {
  3.9483604316374807`*^9, 
  3.948360437615539*^9}},ExpressionUUID->"317685d4-0972-479c-b0fa-\
e29d09aacde8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"frep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f", "[", "3", "]"}], "->", 
      RowBox[{"Zeta", "[", "3", "]"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "5", "]"}], "->", 
      RowBox[{"Zeta", "[", "5", "]"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "7", "]"}], "->", 
      RowBox[{"Zeta", "[", "7", "]"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", "9", "]"}], "->", 
      RowBox[{"Zeta", "[", "9", "]"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"f", "[", 
       RowBox[{"5", ",", "3"}], "]"}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "*", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
       RowBox[{"f", "[", 
        RowBox[{"3", ",", "5"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.948355892561441*^9, 3.94835593882094*^9}, 
   3.948355978240703*^9, {3.948357019747142*^9, 
   3.9483570727704678`*^9}},ExpressionUUID->"0f54b0b8-b3e8-4abb-86c5-\
095c2b016eb7"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"u", "=", 
    FractionBox[
     RowBox[{
      SubsuperscriptBox["x", "12", "2"], 
      SubsuperscriptBox["x", "34", "2"]}], 
     RowBox[{
      SubsuperscriptBox["x", "13", "2"], 
      SubsuperscriptBox["x", "24", "2"]}]]}], TraditionalForm]],
  ExpressionUUID->"1f22513d-d840-478b-86bc-d82880f68641"],
 ",",
 Cell[BoxData[
  FormBox[
   RowBox[{"v", "=", 
    FractionBox[
     RowBox[{
      SubsuperscriptBox["x", "14", "2"], 
      SubsuperscriptBox["x", "23", "2"]}], 
     RowBox[{
      SubsuperscriptBox["x", "13", "2"], 
      SubsuperscriptBox["x", "24", "2"]}]]}], TraditionalForm]],
  ExpressionUUID->"bf1e8d7f-2b2a-42fa-a7c0-80c05ee91955"]
}], "Text",
 CellChangeTimes->{{3.9483569106136103`*^9, 
  3.948356999909824*^9}},ExpressionUUID->"041c5ecd-d69e-4c54-897a-\
fb817ea53d3b"],

Cell[CellGroupData[{

Cell["four loop", "Subsection",
 CellChangeTimes->{{3.948355677089507*^9, 
  3.9483556855706367`*^9}},ExpressionUUID->"b68133e9-02db-4036-8ed9-\
2bd97e0fdd27"],

Cell[CellGroupData[{

Cell["d2", "Subsubsection",
 CellChangeTimes->{{3.948355688097327*^9, 
  3.948355693461156*^9}},ExpressionUUID->"35e32d31-01b2-4e74-bc6c-\
8f333da4f6f8"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3QncVOP///GvbIkQ1TdrQhIVEhJJqzVRRESFlKK02LJW2kSUpFCKsoVQ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    "], {{0, 145.5}, {805., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144., 144.}],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImagePadding->{{0., 0.}, {0., 0.}},
  ImageSize->{Automatic, 109.44876552795031`},
  ImageSizeRaw->{805., 145.5},
  PlotRange->{{0., 805.}, {0., 145.5}},
  PlotRangePadding->Automatic]], "Input",
 CellChangeTimes->{3.948357184565662*^9, 
  3.948357221182293*^9},ExpressionUUID->"180f33cc-aafd-4d2b-8d94-\
ed1180b8290e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Id2", "[", 
    RowBox[{
     RowBox[{"v", "/", "u"}], ",", 
     RowBox[{"1", "/", "u"}]}], "]"}], "=", 
   "\"\<-1/8*(441*I[z,1,0]*f[7]+120*I[z,1,0,1,0]*f[5]-8*I[z,1,0,1,0,1,1,0,1,0]\
+8*I[z,1,0,1,1,0,1,0,1,0])/(z-zz)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.948356079757815*^9, 3.948356083986588*^9}, 
   3.94835624946347*^9},ExpressionUUID->"8d89622d-f475-49eb-b66e-\
0b5a31a03be2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Id2", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   "\"\<-(4*f[3]*I[z,0,1,0,1,0,0]+4*f[3]*I[z,0,1,1,0,1,0]-4*f[3]*I[z,0,1,1,1,\
0,0]+20*f[5]*I[z,1,1,0,0]-20*f[5]*I[z,1,1,1,0]+4*f[3]*I[z,1,1,0,0,1,0]-4*f[3]*\
I[z,1,1,0,1,0,0]-4*f[3]*I[z,1,1,1,0,1,0]+4*f[3]*I[z,1,1,1,1,0,0]-20*f[5]*I[z,\
0,1,0,0]+20*f[5]*I[z,0,1,1,0]-4*f[3]*I[z,0,1,0,0,1,0]+I[z,0,1,1,0,1,1,1,1,0]-\
I[z,0,1,1,0,1,1,1,0,0]-I[z,0,1,1,0,1,0,1,1,0]+I[z,0,1,1,0,1,0,1,0,0]+I[z,0,1,\
0,1,0,1,1,1,0]-I[z,0,1,0,1,0,1,1,0,0]-I[z,0,1,0,1,0,0,1,1,0]+I[z,0,1,0,1,0,0,\
1,0,0]-I[z,0,1,0,0,1,1,1,1,0]+I[z,0,1,0,0,1,1,1,0,0]+I[z,0,1,0,0,1,0,1,1,0]-I[\
z,0,1,0,0,1,0,1,0,0]+I[z,1,1,1,1,0,1,1,1,0]-I[z,1,1,1,1,0,1,1,0,0]-I[z,1,1,1,\
1,0,0,1,1,0]+I[z,1,1,1,1,0,0,1,0,0]-I[z,1,1,1,0,1,1,1,1,0]+I[z,1,1,1,0,1,1,1,\
0,0]+I[z,1,1,1,0,1,0,1,1,0]-I[z,1,1,1,0,1,0,1,0,0]-I[z,1,1,0,1,0,1,1,1,0]+I[z,\
1,1,0,1,0,1,1,0,0]+I[z,1,1,0,1,0,0,1,1,0]-I[z,1,1,0,1,0,0,1,0,0]+I[z,1,1,0,0,\
1,1,1,1,0]-I[z,1,1,0,0,1,1,1,0,0]-I[z,1,1,0,0,1,0,1,1,0]+I[z,1,1,0,0,1,0,1,0,\
0]-I[z,0,1,1,1,0,1,1,1,0]+I[z,0,1,1,1,0,1,1,0,0]+I[z,0,1,1,1,0,0,1,1,0]-I[z,0,\
1,1,1,0,0,1,0,0])/(z-zz)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.948355724529614*^9, 3.9483557347535877`*^9}, {
  3.948355861772848*^9, 
  3.948355867908268*^9}},ExpressionUUID->"2f55e121-3032-402f-b32e-\
bdf5b73128b2"]
}, Closed]],

Cell[CellGroupData[{

Cell["f2 (fishnet)", "Subsubsection",
 CellChangeTimes->{{3.9483556964343357`*^9, 
  3.948355702689617*^9}},ExpressionUUID->"6d670550-8a03-4c1a-9302-\
d9538a5bb9c1"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Qv8VNP+//EjlUoqupxEJToplCOlRHdUJ5RLSRe3SoiSy+lCRYWQClGR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    "], {{0, 141.}, {822., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144., 144.},
    RasterInterpolation->"High"],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{822., 141.},
  PlotRange->{{0, 822.}, {0, 141.}}]], "Input",ExpressionUUID->"4c999582-cfdc-\
4892-add3-e30ffc68f6d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"If2", "[", 
    RowBox[{
     RowBox[{"1", "/", "u"}], ",", 
     RowBox[{"v", "/", "u"}]}], "]"}], "=", 
   "\"\<-4*zz*z*(12*I[z,1,1,0]*f[3,3]-10*I[z,0,1,1,0]*f[5]+10*I[z,1,1,0,0]*f[\
5]-2*I[z,0,1,1,1,1,0]*f[3]-4*I[z,1,0,1,1,1,0]*f[3]+4*I[z,1,1,1,0,1,0]*f[3]+2*\
I[z,1,1,1,1,0,0]*f[3]-I[z,0,1,1,0,1,1,1,1,0]+I[z,0,1,1,1,1,0,1,1,0]+I[z,1,0,1,\
1,0,1,1,1,0]-I[z,1,0,1,1,1,1,0,1,0]-I[z,1,1,0,1,1,0,1,1,0]+I[z,1,1,0,1,1,1,1,\
0,0]+I[z,1,1,1,0,1,1,0,1,0]-I[z,1,1,1,1,0,1,1,0,0])/(z-zz)^2\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.948356870188505*^9, 
  3.948356890204269*^9}},ExpressionUUID->"a0ed2b19-fa31-462f-a68c-\
bf2bfd056b4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"If2", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   "\"\<4*(I[z,1,1,0,1,0,0,1,0,0]-I[z,1,0,0,0,1,0,0,1,0]-I[z,1,1,0,0,0,0,1,0,\
0]+I[z,1,0,1,0,0,0,0,1,0]+I[z,1,1,0,0,1,0,0,0,0]+I[z,0,1,0,0,0,0,1,0,0]+I[z,1,\
0,0,1,0,0,0,0,0]-I[z,1,0,0,0,0,1,0,0,0]-I[z,0,0,1,0,0,0,0,1,0]-I[z,0,1,0,0,1,\
0,0,0,0]-I[z,0,0,0,1,0,0,1,0,0]+I[z,0,0,1,0,0,1,0,0,0]+I[z,0,0,0,0,1,0,0,1,0]+\
I[z,0,0,0,1,0,0,1,1,0]-I[z,0,1,0,0,0,0,1,1,0]-I[z,1,0,0,1,0,0,0,1,0]+I[z,1,0,\
0,0,0,1,0,1,0]+I[z,1,1,0,0,0,0,1,1,0]-I[z,1,1,0,1,0,0,1,1,0]+I[z,1,1,0,1,0,0,\
0,1,0]-I[z,1,1,0,0,0,1,0,1,0]-I[z,0,0,1,1,1,1,0,1,0]+I[z,0,0,1,1,1,0,1,1,0]+I[\
z,0,0,1,0,1,1,0,1,0]+I[z,1,0,1,1,1,1,0,1,0]+I[z,0,1,1,0,1,1,1,1,0]-I[z,1,1,1,\
0,1,1,0,1,0]+I[z,1,0,0,1,0,1,1,1,0]-I[z,0,0,0,1,0,1,1,1,0]+I[z,0,1,0,0,0,1,1,\
1,0]-I[z,0,0,1,0,1,1,1,1,0]-I[z,0,1,1,1,1,0,1,1,0]-I[z,1,0,0,0,0,1,1,1,0]-I[z,\
0,0,0,0,1,0,1,1,0]-I[z,0,0,1,0,0,1,1,0,0]+I[z,1,0,0,0,0,1,1,0,0]+I[z,0,0,1,0,\
0,0,1,1,0]+I[z,1,0,0,0,1,0,1,1,0]-I[z,1,0,1,0,0,0,1,1,0]-I[z,1,1,0,0,1,0,1,1,\
0]+I[z,0,1,0,0,1,0,1,1,0]+I[z,1,1,0,1,1,0,1,1,0]-I[z,0,1,1,1,0,1,1,0,0]+I[z,0,\
1,1,1,0,0,1,1,0]+I[z,0,1,1,1,1,0,1,0,0]+I[z,1,0,1,1,0,0,1,1,0]-I[z,1,0,0,1,1,\
0,1,1,0]-I[z,0,1,0,1,1,0,1,0,0]-I[z,1,1,0,1,1,1,1,0,0]-2*I[z,0,0,1,1,0,0,1,1,\
0]-I[z,1,0,0,0,1,1,1,0,0]+I[z,0,0,1,0,1,1,1,0,0]+I[z,0,1,0,1,1,1,1,0,0]+I[z,0,\
0,1,1,0,1,1,1,0]-I[z,1,0,1,1,0,1,1,1,0]+I[z,1,1,1,1,0,1,1,0,0]-I[z,0,1,0,0,1,\
1,1,1,0]-I[z,0,1,1,0,0,1,1,1,0]+I[z,1,0,1,0,0,1,1,1,0]+I[z,0,0,0,0,1,1,1,1,0]-\
I[z,0,0,0,0,1,1,0,1,0]-I[z,0,1,0,0,0,1,1,0,0]+I[z,0,1,0,0,1,1,0,0,0]+I[z,0,0,\
0,1,0,1,1,0,0]-I[z,1,0,1,0,0,1,0,1,0]-I[z,1,0,0,1,0,1,1,0,0]+I[z,1,1,0,0,1,1,\
0,1,0]+I[z,1,1,1,0,0,1,0,1,0]-I[z,1,1,1,0,0,1,1,0,0]-I[z,1,1,1,1,0,1,0,0,0]+I[\
z,1,1,1,0,1,1,0,0,0]+2*I[z,0,1,1,0,0,1,1,0,0]+I[z,1,0,1,1,0,1,0,0,0]-I[z,1,0,\
0,1,1,1,0,1,0]+I[z,0,0,0,1,1,1,0,1,0]-I[z,0,1,0,1,1,1,0,0,0]-I[z,1,0,1,1,1,1,\
0,0,0]-I[z,0,1,1,0,1,1,1,0,0]-I[z,0,0,0,1,1,1,1,0,0]+I[z,1,1,0,0,1,1,1,0,0]+I[\
z,1,0,0,1,1,1,1,0,0]-I[z,0,0,1,0,1,1,0,0,0]+I[z,0,0,0,1,1,0,1,0,0]-I[z,1,0,0,\
1,1,0,0,0,0]+I[z,1,0,0,0,1,1,0,0,0]-2*I[z,1,1,0,0,1,1,0,0,0]-I[z,0,0,1,1,1,0,\
1,0,0]+I[z,1,0,1,1,1,0,0,0,0]+I[z,1,1,0,1,1,1,0,0,0]+I[z,0,0,1,1,1,1,0,0,0]-I[\
z,0,0,1,1,0,1,0,0,0]-I[z,0,0,0,1,1,0,0,1,0]+I[z,0,0,1,1,0,0,0,1,0]+I[z,0,1,0,\
1,1,0,0,0,0]+2*I[z,1,0,0,1,1,0,0,1,0]-I[z,1,1,0,1,1,0,0,1,0]+I[z,0,1,1,1,1,0,\
0,1,0]+I[z,0,1,1,1,0,1,0,0,0]-I[z,0,1,1,1,0,0,0,1,0]-I[z,1,0,1,1,1,0,0,1,0]-I[\
z,0,1,1,1,1,0,0,0,0]-I[z,0,1,1,0,0,0,1,0,0]-I[z,1,0,1,1,0,0,0,0,0]+I[z,0,1,1,\
0,1,0,0,0,0]+I[z,0,0,1,1,0,0,1,0,0]-I[z,1,1,1,0,1,0,0,0,0]+I[z,1,1,1,0,0,0,1,\
0,0]+I[z,1,1,1,0,1,0,0,1,0]-I[z,1,1,1,1,0,0,1,0,0]+I[z,1,1,1,1,0,0,0,0,0]-I[z,\
0,1,1,0,1,0,0,1,0]-I[z,0,1,1,0,0,1,0,0,0]-I[z,1,1,0,1,0,0,0,0,0]+I[z,1,1,0,0,\
0,1,0,0,0]+I[z,0,1,1,0,0,0,0,1,0]-I[z,1,1,1,0,0,0,0,1,0])/(z-zz)^2\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.948356556029263*^9, 
  3.948356571651256*^9}},ExpressionUUID->"708a91f9-cedb-40b5-a5d9-\
2df40e653292"]
}, Closed]],

Cell[CellGroupData[{

Cell["f", "Subsubsection",
 CellChangeTimes->{
  3.948355705936548*^9},ExpressionUUID->"1ebf9f49-9f25-4ced-a28c-\
c797a575d173"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzs3Qn8TGX///E7pUXRhpSktIgWSSuh0CJKm7K3SFlaiFQqCkmpRCWJRJJu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    "], {{0, 155.}, {845., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144., 144.},
    RasterInterpolation->"High"],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{845., 155.},
  PlotRange->{{0, 845.}, {0, 155.}}]], "Input",ExpressionUUID->"071abcc0-dc1d-\
4ff0-85af-f78c12e4915d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Iff", "[", 
    RowBox[{
     RowBox[{"u", "/", "v"}], ",", 
     RowBox[{"1", "/", "v"}]}], "]"}], "=", 
   "\"\<(-1+u-v)*(-2*I[z,0,0,0,0,1,0,0,1,0]+2*I[z,0,0,0,1,0,0,1,0,0]+2*I[z,0,\
0,1,0,0,0,0,1,0]-2*I[z,0,0,1,0,0,1,0,0,0]-2*I[z,0,1,0,0,0,0,1,0,0]+2*I[z,0,1,\
0,0,1,0,0,0,0]+2*I[z,1,0,0,0,0,1,0,0,0]-2*I[z,1,0,0,1,0,0,0,0,0])/(z-zz)^2-(\
40*I[z,0,0,1,0]*f[5]-20*I[z,0,1,0,0]*f[5]-8*I[z,0,0,0,0,1,0]*f[3]+8*I[z,0,0,0,\
1,0,0]*f[3]+4*I[z,0,1,0,0,1,0]*f[3]-4*I[z,0,1,0,1,0,0]*f[3]-2*I[z,0,0,0,0,1,0,\
0,1,0]+2*I[z,0,0,0,0,1,0,1,0,0]+2*I[z,0,0,1,0,0,0,0,1,0]-2*I[z,0,0,1,0,0,0,1,\
0,0]+2*I[z,0,1,0,0,0,1,0,0,0]-I[z,0,1,0,0,1,0,1,0,0]-2*I[z,0,1,0,1,0,0,0,0,0]+\
I[z,0,1,0,1,0,0,1,0,0]-2*I[z,1,0,0,0,0,1,0,0,0]+2*I[z,1,0,0,1,0,0,0,0,0])/(z-\
zz)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.9483581396902637`*^9, 
  3.948358151707306*^9}},ExpressionUUID->"160e9c1b-6242-4d68-a80b-\
6067eb6c20c5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Iff", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   "\"\<(-1+u-v)*(-2*I[z,1,1,0,1,0,0,1,0,0]+2*I[z,1,0,0,0,1,0,0,1,0]+2*I[z,1,\
1,0,0,0,0,1,0,0]-2*I[z,1,0,1,0,0,0,0,1,0]-2*I[z,1,1,0,0,1,0,0,0,0]-2*I[z,0,1,\
0,0,0,0,1,0,0]-2*I[z,1,0,0,1,0,0,0,0,0]+2*I[z,1,0,0,0,0,1,0,0,0]+2*I[z,0,0,1,\
0,0,0,0,1,0]+2*I[z,0,1,0,0,1,0,0,0,0]+2*I[z,0,0,0,1,0,0,1,0,0]-2*I[z,0,0,1,0,\
0,1,0,0,0]-2*I[z,0,0,0,0,1,0,0,1,0]-2*I[z,0,0,0,1,0,0,1,1,0]+2*I[z,0,1,0,0,0,\
0,1,1,0]+2*I[z,1,0,0,1,0,0,0,1,0]-2*I[z,1,0,0,0,0,1,0,1,0]-2*I[z,1,1,0,0,0,0,\
1,1,0]+2*I[z,1,1,0,1,0,0,1,1,0]-2*I[z,1,1,0,1,0,0,0,1,0]+2*I[z,1,1,0,0,0,1,0,\
1,0]+2*I[z,0,0,1,1,1,1,0,1,0]-2*I[z,0,0,1,1,1,0,1,1,0]-2*I[z,0,0,1,0,1,1,0,1,\
0]-2*I[z,1,0,1,1,1,1,0,1,0]-2*I[z,0,1,1,0,1,1,1,1,0]+2*I[z,1,1,1,0,1,1,0,1,0]-\
2*I[z,1,0,0,1,0,1,1,1,0]+2*I[z,0,0,0,1,0,1,1,1,0]-2*I[z,0,1,0,0,0,1,1,1,0]+2*\
I[z,0,0,1,0,1,1,1,1,0]+2*I[z,0,1,1,1,1,0,1,1,0]+2*I[z,1,0,0,0,0,1,1,1,0]+2*I[\
z,0,0,0,0,1,0,1,1,0]+2*I[z,0,0,1,0,0,1,1,0,0]-2*I[z,1,0,0,0,0,1,1,0,0]-2*I[z,\
0,0,1,0,0,0,1,1,0]-2*I[z,1,0,0,0,1,0,1,1,0]+2*I[z,1,0,1,0,0,0,1,1,0]+2*I[z,1,\
1,0,0,1,0,1,1,0]-2*I[z,0,1,0,0,1,0,1,1,0]-2*I[z,1,1,0,1,1,0,1,1,0]+2*I[z,0,1,\
1,1,0,1,1,0,0]-2*I[z,0,1,1,1,0,0,1,1,0]-2*I[z,0,1,1,1,1,0,1,0,0]-2*I[z,1,0,1,\
1,0,0,1,1,0]+2*I[z,1,0,0,1,1,0,1,1,0]+2*I[z,0,1,0,1,1,0,1,0,0]+2*I[z,1,1,0,1,\
1,1,1,0,0]+4*I[z,0,0,1,1,0,0,1,1,0]+2*I[z,1,0,0,0,1,1,1,0,0]-2*I[z,0,0,1,0,1,\
1,1,0,0]-2*I[z,0,1,0,1,1,1,1,0,0]-2*I[z,0,0,1,1,0,1,1,1,0]+2*I[z,1,0,1,1,0,1,\
1,1,0]-2*I[z,1,1,1,1,0,1,1,0,0]+2*I[z,0,1,0,0,1,1,1,1,0]+2*I[z,0,1,1,0,0,1,1,\
1,0]-2*I[z,1,0,1,0,0,1,1,1,0]-2*I[z,0,0,0,0,1,1,1,1,0]+2*I[z,0,0,0,0,1,1,0,1,\
0]+2*I[z,0,1,0,0,0,1,1,0,0]-2*I[z,0,1,0,0,1,1,0,0,0]-2*I[z,0,0,0,1,0,1,1,0,0]+\
2*I[z,1,0,1,0,0,1,0,1,0]+2*I[z,1,0,0,1,0,1,1,0,0]-2*I[z,1,1,0,0,1,1,0,1,0]-2*\
I[z,1,1,1,0,0,1,0,1,0]+2*I[z,1,1,1,0,0,1,1,0,0]+2*I[z,1,1,1,1,0,1,0,0,0]-2*I[\
z,1,1,1,0,1,1,0,0,0]-4*I[z,0,1,1,0,0,1,1,0,0]-2*I[z,1,0,1,1,0,1,0,0,0]+2*I[z,\
1,0,0,1,1,1,0,1,0]-2*I[z,0,0,0,1,1,1,0,1,0]+2*I[z,0,1,0,1,1,1,0,0,0]+2*I[z,1,\
0,1,1,1,1,0,0,0]+2*I[z,0,1,1,0,1,1,1,0,0]+2*I[z,0,0,0,1,1,1,1,0,0]-2*I[z,1,1,\
0,0,1,1,1,0,0]-2*I[z,1,0,0,1,1,1,1,0,0]+2*I[z,0,0,1,0,1,1,0,0,0]-2*I[z,0,0,0,\
1,1,0,1,0,0]+2*I[z,1,0,0,1,1,0,0,0,0]-2*I[z,1,0,0,0,1,1,0,0,0]+4*I[z,1,1,0,0,\
1,1,0,0,0]+2*I[z,0,0,1,1,1,0,1,0,0]-2*I[z,1,0,1,1,1,0,0,0,0]-2*I[z,1,1,0,1,1,\
1,0,0,0]-2*I[z,0,0,1,1,1,1,0,0,0]+2*I[z,0,0,1,1,0,1,0,0,0]+2*I[z,0,0,0,1,1,0,\
0,1,0]-2*I[z,0,0,1,1,0,0,0,1,0]-2*I[z,0,1,0,1,1,0,0,0,0]-4*I[z,1,0,0,1,1,0,0,\
1,0]+2*I[z,1,1,0,1,1,0,0,1,0]-2*I[z,0,1,1,1,1,0,0,1,0]-2*I[z,0,1,1,1,0,1,0,0,\
0]+2*I[z,0,1,1,1,0,0,0,1,0]+2*I[z,1,0,1,1,1,0,0,1,0]+2*I[z,0,1,1,1,1,0,0,0,0]+\
2*I[z,0,1,1,0,0,0,1,0,0]+2*I[z,1,0,1,1,0,0,0,0,0]-2*I[z,0,1,1,0,1,0,0,0,0]-2*\
I[z,0,0,1,1,0,0,1,0,0]+2*I[z,1,1,1,0,1,0,0,0,0]-2*I[z,1,1,1,0,0,0,1,0,0]-2*I[\
z,1,1,1,0,1,0,0,1,0]+2*I[z,1,1,1,1,0,0,1,0,0]-2*I[z,1,1,1,1,0,0,0,0,0]+2*I[z,\
0,1,1,0,1,0,0,1,0]+2*I[z,0,1,1,0,0,1,0,0,0]+2*I[z,1,1,0,1,0,0,0,0,0]-2*I[z,1,\
1,0,0,0,1,0,0,0]-2*I[z,0,1,1,0,0,0,0,1,0]+2*I[z,1,1,1,0,0,0,0,1,0])/(z-zz)^2+(\
I[z,1,1,0,1,0,0,1,0,0]+2*I[z,1,0,0,0,1,0,0,1,0]-2*I[z,1,0,1,0,0,0,0,1,0]+2*I[\
z,1,0,0,1,0,0,0,0,0]-2*I[z,1,0,0,0,0,1,0,0,0]+2*I[z,0,0,1,0,0,0,0,1,0]-2*I[z,\
0,0,0,0,1,0,0,1,0]-2*I[z,1,0,0,1,0,0,0,1,0]+2*I[z,1,0,0,0,0,1,0,1,0]-I[z,1,1,\
0,1,0,0,1,1,0]+I[z,0,1,1,0,1,1,1,1,0]+2*I[z,0,1,0,0,0,1,1,1,0]-2*I[z,0,1,1,1,\
1,0,1,1,0]-2*I[z,1,0,0,0,0,1,1,1,0]+2*I[z,0,0,1,0,0,1,1,0,0]+2*I[z,1,0,0,0,0,\
1,1,0,0]+I[z,1,1,0,0,1,0,1,1,0]-I[z,0,1,0,0,1,0,1,1,0]+I[z,0,1,1,1,0,1,1,0,0]+\
I[z,0,1,1,1,0,0,1,1,0]+2*I[z,0,1,1,1,1,0,1,0,0]-2*I[z,1,0,1,1,0,0,1,1,0]-2*I[\
z,1,0,0,1,1,0,1,1,0]+2*I[z,1,1,0,1,1,1,1,0,0]-2*I[z,0,1,0,1,1,1,1,0,0]-I[z,1,\
1,1,1,0,1,1,0,0]-I[z,0,1,0,0,1,1,1,1,0]-2*I[z,0,1,1,0,0,1,1,1,0]+2*I[z,1,0,1,\
0,0,1,1,1,0]+2*I[z,0,0,0,0,1,1,0,1,0]-2*I[z,0,1,0,0,0,1,1,0,0]-2*I[z,0,1,0,0,\
1,1,0,0,0]+2*I[z,1,1,0,0,1,1,0,1,0]-2*I[z,1,1,1,0,0,1,0,1,0]+2*I[z,1,1,1,0,0,\
1,1,0,0]+2*I[z,1,0,0,1,1,1,0,1,0]-2*I[z,0,0,0,1,1,1,0,1,0]-I[z,0,1,1,0,1,1,1,\
0,0]+2*I[z,0,0,0,1,1,1,1,0,0]-I[z,1,1,0,0,1,1,1,0,0]-2*I[z,1,0,0,1,1,1,1,0,0]-\
2*I[z,0,0,0,1,1,0,1,0,0]-2*I[z,1,0,0,1,1,0,0,0,0]+2*I[z,1,0,0,0,1,1,0,0,0]+2*\
I[z,1,0,1,1,1,0,0,0,0]+2*I[z,0,0,0,1,1,0,0,1,0]-2*I[z,0,0,1,1,0,0,0,1,0]+2*I[\
z,0,1,0,1,1,0,0,0,0]+2*I[z,1,1,0,1,1,0,0,1,0]+2*I[z,0,1,1,1,1,0,0,1,0]-2*I[z,\
1,0,1,1,1,0,0,1,0]-2*I[z,0,1,1,1,1,0,0,0,0]+2*I[z,0,1,1,0,0,0,1,0,0]-2*I[z,1,\
0,1,1,0,0,0,0,0]+2*I[z,0,0,1,1,0,0,1,0,0]-2*I[z,1,1,1,0,0,0,1,0,0]+I[z,1,1,1,\
1,0,0,1,0,0]-2*I[z,0,1,1,0,0,1,0,0,0]-2*I[z,0,1,1,0,0,0,0,1,0]+2*I[z,1,1,1,0,\
0,0,0,1,0]-20*f[5]*I[z,1,1,1,0]+4*f[3]*I[z,1,1,0,0,1,0]-4*f[3]*I[z,1,1,0,1,0,\
0]-4*f[3]*I[z,1,1,1,0,1,0]+4*f[3]*I[z,1,1,1,1,0,0]+20*f[5]*I[z,0,1,0,0]+20*f[\
5]*I[z,0,1,1,0]-4*f[3]*I[z,0,1,0,0,1,0]+4*f[3]*I[z,0,1,0,1,0,0]+4*f[3]*I[z,0,\
1,1,0,1,0]-4*f[3]*I[z,0,1,1,1,0,0]-20*f[5]*I[z,1,1,0,0]+40*I[z,1,0,1,0]*f[5]+\
2*I[z,1,0,1,0,1,1,0,1,0]-2*I[z,1,0,1,1,0,1,0,1,0]-2*I[z,1,1,1,1,0,0,0,1,0]+2*\
I[z,1,1,1,1,0,1,0,1,0]+2*I[z,0,0,0,0,1,0,1,0,0]-2*I[z,0,0,0,0,1,1,1,0,0]-2*I[\
z,0,0,1,0,0,0,1,0,0]-2*I[z,0,0,1,0,0,1,0,1,0]+2*I[z,0,0,1,1,0,1,0,1,0]-2*I[z,\
0,0,1,1,0,1,1,0,0]+2*I[z,0,1,0,0,0,1,0,0,0]-2*I[z,0,1,0,0,0,1,0,1,0]+2*I[z,0,\
1,0,0,1,0,0,1,0]-2*I[z,0,1,0,1,0,0,0,0,0]+2*I[z,0,1,0,1,0,0,0,1,0]-4*I[z,0,1,\
0,1,1,0,0,1,0]+2*I[z,0,1,0,1,1,0,1,1,0]+2*I[z,0,1,0,1,1,1,0,1,0]+4*I[z,0,1,1,\
0,0,1,0,1,0]+2*I[z,0,1,1,0,1,1,0,0,0]-2*I[z,0,1,1,0,1,1,0,1,0]+2*I[z,0,1,1,1,\
0,0,0,0,0]-2*I[z,0,1,1,1,0,1,0,1,0]-2*I[z,1,0,0,0,1,0,1,0,0]-4*I[z,1,0,0,0,1,\
1,0,1,0]+2*I[z,1,0,0,0,1,1,1,1,0]-2*I[z,1,0,0,1,0,0,1,0,0]+2*I[z,1,0,0,1,0,0,\
1,1,0]+4*I[z,1,0,0,1,1,0,1,0,0]+2*I[z,1,0,1,0,0,0,1,0,0]+2*I[z,1,0,1,0,0,1,0,\
0,0]-4*I[z,1,0,1,0,0,1,1,0,0]-2*I[z,1,0,1,0,1,1,0,0,0]+2*I[z,1,0,1,0,1,1,1,0,\
0]-2*I[z,1,0,1,0,1,1,1,1,0]+4*I[z,1,0,1,1,0,0,0,1,0]+2*I[z,1,0,1,1,0,1,1,0,0]-\
2*I[z,1,0,1,1,1,0,1,0,0]+2*I[z,1,0,1,1,1,0,1,1,0]-2*I[z,1,1,0,0,1,0,0,1,0]-2*\
I[z,1,1,0,1,1,0,1,0,0]-2*I[z,1,1,0,1,1,1,0,1,0]+8*I[z,0,0,0,0,1,0]*f[3]-8*I[z,\
0,0,0,1,0,0]*f[3]-8*I[z,0,0,1,0,1,0]*f[3]+8*I[z,0,0,1,1,0,0]*f[3]-8*I[z,1,0,0,\
0,1,0]*f[3]+8*I[z,1,0,0,1,0,0]*f[3]+8*I[z,1,0,1,0,1,0]*f[3]-8*I[z,1,0,1,1,0,0]\
*f[3]-40*I[z,0,0,1,0]*f[5]+I[z,0,1,1,0,1,0,1,1,0]-I[z,0,1,1,0,1,0,1,0,0]-I[z,\
0,1,0,1,0,1,1,1,0]+I[z,0,1,0,1,0,1,1,0,0]-I[z,0,1,0,1,0,0,1,1,0]+I[z,0,1,0,1,\
0,0,1,0,0]+3*I[z,0,1,0,0,1,1,1,0,0]-I[z,0,1,0,0,1,0,1,0,0]-I[z,1,1,1,1,0,1,1,\
1,0]+I[z,1,1,1,1,0,0,1,1,0]+I[z,1,1,1,0,1,1,1,1,0]-I[z,1,1,1,0,1,1,1,0,0]-I[z,\
1,1,1,0,1,0,1,1,0]+I[z,1,1,1,0,1,0,1,0,0]+I[z,1,1,0,1,0,1,1,1,0]-I[z,1,1,0,1,\
0,1,1,0,0]-I[z,1,1,0,0,1,1,1,1,0]+I[z,1,1,0,0,1,0,1,0,0]+I[z,0,1,1,1,0,1,1,1,\
0]-3*I[z,0,1,1,1,0,0,1,0,0])/(z-zz)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.948357435243493*^9, 3.948357463791059*^9}, {
  3.948357601944222*^9, 
  3.948357606931181*^9}},ExpressionUUID->"8c8d88b6-044a-4ff7-8ef8-\
0f2563fae66e"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["five loop ", "Subsection",
 CellChangeTimes->{{3.9483557112310047`*^9, 
  3.948355713022019*^9}},ExpressionUUID->"a8781d23-6636-422d-917d-\
d3299bf537bf"],

Cell["check the definition of these integrals in Appendix A", "Text",
 CellChangeTimes->{{3.948359164342132*^9, 
  3.948359175905118*^9}},ExpressionUUID->"71fe2424-7a61-425b-8ddf-\
1b178cf5ffa5"],

Cell[CellGroupData[{

Cell["I2=I4", "Subsubsection",
 CellChangeTimes->{{3.94836011341639*^9, 
  3.948360115585998*^9}},ExpressionUUID->"5dba758e-929b-4ff3-9210-\
4f042c4209c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I2", "[", 
   RowBox[{
    RowBox[{"1", "/", "v"}], ",", 
    RowBox[{"u", "/", "v"}]}], "]"}], "=", 
  RowBox[{"I4", "[", 
   RowBox[{
    RowBox[{"1", "/", "v"}], ",", 
    RowBox[{"u", "/", "v"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.948360206097805*^9, 
  3.948360210928053*^9}},ExpressionUUID->"f9fb9fc9-2ae5-4fdc-a19e-\
d3adfb6aa5e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{
     RowBox[{"1", "/", "v"}], ",", 
     RowBox[{"u", "/", "v"}]}], "]"}], "=", 
   "\"\<(I[z,0,0,0,0,1,0,0,0,0,0,0]+4*I[z,0,1,0,0,0,0,1,0,0,0]*z-4*I[z,0,1,0,\
0,1,0,0,0,0,0]*z+4*I[z,0,0,1,0,0,1,0,0,0,0]*z-4*I[z,0,0,1,0,0,0,0,1,0,0]*z+4*\
I[z,0,0,0,0,1,0,0,1,0,0]*z-4*I[z,0,0,0,1,0,0,1,0,0,0]*z-48*f[5]*I[z,1,0,0,1,0]\
+168*z*f[9]-48*f[5]*I[z,0,0,0,1,0]*z+48*f[5]*I[z,1,0,0,1,0]*z-I[z,0,0,0,0,0,1,\
0,0,0,0,0]-4*I[z,1,0,0,1,0,0,0,0,1,0]+4*I[z,1,0,0,0,0,1,0,0,1,0]+4*I[z,0,zz,0,\
1,0,0,1,0,0,0,0]-4*I[z,0,zz,1,0,0,1,0,0,0,0,0]-4*I[z,0,zz,0,0,1,0,0,1,0,0,0]+\
56*f[7]*I[z,0,0,1,0]+12*f[5]*I[z,0,0,1,0,1,0]-48*f[5]*I[z,0,1,0,0,1,0]+12*f[5]\
*I[z,0,0,0,0,1,0]-4*f[3]*I[z,0,0,1,0,1,0,0,0]+4*f[3]*I[z,0,0,1,0,0,1,0,0]-4*f[\
3]*I[z,0,0,0,0,1,0,0,0]+4*f[3]*I[z,0,0,0,0,0,1,0,0]-40*f[5]*I[z,0,0,0,1,0,0]+\
4*I[z,0,zz,1,0,0,0,0,1,0,0,0]+4*I[z,0,zz,0,0,1,0,0,0,0,1,0]-I[z,0,0,1,0,0,1,0,\
1,0,0,0]-4*I[z,0,zz,0,0,0,0,1,0,0,1,0]+I[z,0,0,1,0,1,0,0,1,0,0,0]-4*I[z,zz,0,\
1,0,0,1,0,0,0,0]*z+4*I[z,zz,0,1,0,0,1,0,0,0,0]*zz+4*I[z,zz,0,0,1,0,0,1,0,0,0]*\
z-4*I[z,zz,0,0,1,0,0,1,0,0,0]*zz-4*I[z,zz,1,0,0,0,0,1,0,0,0]*z+4*I[z,zz,1,0,0,\
0,0,1,0,0,0]*zz-4*I[z,zz,0,0,1,0,0,0,0,1,0]*z+4*I[z,zz,0,0,1,0,0,0,0,1,0]*zz+\
4*I[z,zz,1,0,0,1,0,0,0,0,0]*z-4*I[z,zz,1,0,0,1,0,0,0,0,0]*zz+4*I[z,zz,0,0,0,0,\
1,0,0,1,0]*z-4*I[z,zz,0,0,0,0,1,0,0,1,0]*zz-4*I[z,zz,0,0,0,1,0,0,1,0,0]*z+4*I[\
z,zz,0,0,0,1,0,0,1,0,0]*zz+4*I[z,zz,0,1,0,0,0,0,1,0,0]*z-4*I[z,zz,0,1,0,0,0,0,\
1,0,0]*zz-4*I[z,1,0,0,0,0,1,0,0,1,0]*z+4*I[z,1,0,0,1,0,0,0,0,1,0]*z-2*I[z,0,0,\
1,0,0,0,0,1,0,0,0]+3*I[z,0,0,1,0,0,1,0,0,0,0,0]-2*I[z,0,0,0,1,0,0,1,0,0,0,0]-\
4*I[z,0,1,0,0,1,0,0,0,0,1,0]+4*I[z,0,1,0,0,0,0,1,0,0,1,0]+2*I[z,0,0,0,1,0,0,0,\
1,0,0,0]-2*I[z,0,0,1,0,0,0,1,0,0,0,0]+I[z,0,0,1,0,1,0,0,0,0,0,0]-4*I[z,0,zz,0,\
1,0,0,0,0,1,0,0]+I[z,0,0,0,0,1,0,0,1,0,0,0]-I[z,0,0,0,0,0,1,0,1,0,0,0]-168*zz*\
f[9]+4*I[z,0,zz,0,0,0,1,0,0,1,0,0])/(z-zz)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.948360190778674*^9, 3.948360200884795*^9}, {
  3.948360245814522*^9, 
  3.948360247757156*^9}},ExpressionUUID->"0cc77c53-25a6-4308-8ea5-\
e138b4d02ea7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I2", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   "\"\<-(-4*I[z,0,1,0,0,0,1,0,0,1,0]*z+4*I[z,0,1,0,1,0,0,0,0,1,0]*z-4*I[z,0,\
0,0,0,1,1,1,1,0,0]*z+4*I[z,0,1,1,1,0,1,1,0,0,0]*z-4*I[z,0,1,1,1,0,1,1,0,1,0]*\
z-4*I[z,0,1,0,1,1,1,1,0,0,0]*z+4*I[z,0,1,0,1,1,1,1,0,1,0]*z+4*I[z,0,1,1,0,1,1,\
1,0,0,0]*z+4*I[z,0,1,1,0,1,1,0,1,1,0]*z-4*I[z,0,1,0,1,1,0,1,1,1,0]*z-4*I[z,0,\
1,0,0,0,0,1,0,0,0]*z+4*I[z,0,1,0,0,0,0,1,0,1,0]*z+4*I[z,0,1,0,0,1,0,0,0,0,0]*\
z-4*I[z,0,1,0,0,1,0,0,0,1,0]*z-4*I[z,0,0,1,0,0,0,0,1,1,0]*z-4*I[z,0,0,1,0,0,1,\
0,0,0,0]*z+4*I[z,0,0,1,0,0,0,0,1,0,0]*z-4*I[z,0,0,0,0,1,0,0,1,0,0]*z+4*I[z,0,\
0,0,1,0,0,1,0,0,0]*z+4*I[z,0,0,0,0,1,0,0,1,1,0]*z+8*I[z,0,0,1,1,0,0,1,1,0,0]*\
z-4*I[z,0,0,1,1,1,1,0,0,0,0]*z+4*I[z,0,0,1,1,1,1,0,0,1,0]*z-4*I[z,0,0,1,1,0,0,\
1,1,1,0]*z+4*I[z,0,0,1,1,1,0,1,0,0,0]*z+4*I[z,0,0,1,1,1,1,0,1,0,0]*z-4*I[z,0,\
0,1,1,1,1,0,1,1,0]*z+4*I[z,0,0,1,1,0,1,1,1,1,0]*z-4*I[z,0,0,1,1,0,1,1,1,0,0]*\
z-4*I[z,0,0,1,1,1,0,1,1,0,0]*z+4*I[z,0,1,0,0,1,1,1,1,0,0]*z+4*I[z,0,0,1,0,1,1,\
1,1,0,0]*z+4*I[z,0,0,0,1,1,0,0,1,0,0]*z-4*I[z,0,1,0,0,1,1,0,0,0,0]*z+4*I[z,0,\
0,1,0,1,1,0,0,0,0]*z+4*I[z,0,1,0,0,0,0,1,1,0,0]*z-4*I[z,0,1,0,0,0,0,1,1,1,0]*\
z-4*I[z,0,0,0,1,1,0,1,0,0,0]*z+4*I[z,0,0,1,0,0,1,0,1,1,0]*z-4*I[z,0,0,1,0,0,0,\
1,1,0,0]*z+4*I[z,0,0,1,0,0,0,1,1,1,0]*z+4*I[z,0,1,0,0,0,1,0,1,1,0]*z+8*I[z,0,\
1,0,0,1,1,0,0,1,0]*z-8*I[z,0,0,0,1,1,0,0,1,1,0]*z-4*I[z,0,0,0,1,0,1,1,0,0,0]*\
z+4*I[z,0,0,1,1,0,1,0,0,0,0]*z-4*I[z,0,0,1,1,0,1,0,0,1,0]*z-4*I[z,0,1,0,1,1,1,\
0,0,1,0]*z-4*I[z,0,0,1,1,0,0,0,1,0,0]*z+4*I[z,0,0,1,0,0,1,1,0,0,0]*z-4*I[z,0,\
0,0,1,0,0,1,1,0,0]*z+4*I[z,0,0,0,1,0,1,1,0,1,0]*z+4*I[z,0,0,0,0,1,0,1,1,0,0]*\
z-4*I[z,0,0,0,0,1,0,1,1,1,0]*z-4*I[z,0,1,0,1,0,0,0,1,1,0]*z+4*I[z,0,0,0,0,1,1,\
0,1,0,0]*z+4*I[z,0,0,0,0,1,1,1,0,1,0]*z+4*I[z,0,1,0,1,1,0,0,1,1,0]*z-4*I[z,0,\
1,0,0,1,1,1,0,1,0]*z+4*I[z,0,1,0,1,1,0,1,0,0,0]*z-4*I[z,0,1,0,0,1,0,1,1,0,0]*\
z+4*I[z,0,1,0,0,1,0,1,1,1,0]*z+4*I[z,0,0,0,1,0,1,1,1,0,0]*z-4*I[z,0,0,0,1,0,1,\
1,1,1,0]*z-4*I[z,0,0,0,1,1,1,0,1,0,0]*z+4*I[z,0,0,0,1,1,1,0,1,1,0]*z+4*I[z,0,\
0,0,1,1,1,1,0,0,0]*z-4*I[z,0,0,0,1,1,1,1,0,1,0]*z-4*I[z,0,0,1,0,1,1,0,1,0,0]*\
z-4*I[z,0,0,1,0,1,1,1,0,0,0]*z+4*I[z,0,1,0,1,1,1,0,0,0,0]*z+4*I[z,0,1,0,1,0,0,\
1,1,1,0]*z+4*I[z,0,1,1,0,0,1,1,0,1,0]*z-4*I[z,0,1,1,1,0,1,0,0,0,0]*z+4*I[z,0,\
1,1,0,1,0,0,1,0,0]*z-8*I[z,0,1,1,0,0,1,1,0,0,0]*z-4*I[z,0,1,1,0,0,1,0,1,1,0]*\
z+4*I[z,0,1,1,1,0,1,0,0,1,0]*z-4*I[z,0,1,1,0,1,0,0,1,1,0]*z-4*I[z,0,1,1,0,1,1,\
0,0,1,0]*z+4*I[z,0,1,1,1,0,0,0,1,0,0]*z+4*I[z,0,1,1,1,0,0,1,0,1,0]*z+4*I[z,0,\
1,1,0,1,0,0,0,1,0]*z+4*I[z,0,1,1,0,0,0,0,1,1,0]*z-4*I[z,0,1,1,0,0,0,0,1,0,0]*\
z+4*I[z,0,1,1,0,0,0,1,0,0,0]*z-4*I[z,0,1,1,0,0,0,1,0,1,0]*z-4*I[z,0,1,1,0,1,0,\
0,0,0,0]*z-4*I[z,0,1,1,1,0,0,0,0,1,0]*z-4*I[z,0,1,1,1,0,0,1,1,0,0]*z-4*I[z,0,\
1,1,0,1,1,1,1,0,0]*z-4*I[z,0,1,0,1,0,0,1,0,1,0]*z-2*I[z,1,0,1,1,1,0,0,0,1,0,0]\
*z*zz-3*I[z,1,0,1,1,1,0,0,1,0,1,0]*z*zz-8*I[z,1,zz,0,0,1,1,0,0,1,1,0]*z*zz+4*\
I[z,1,zz,0,0,1,1,0,1,1,1,0]*z*zz-4*I[z,1,zz,0,1,1,1,1,0,1,1,0]*z*zz+2*I[z,1,1,\
1,0,0,0,0,1,0,0,0]*z*zz-2*I[z,1,1,1,0,0,0,0,1,0,1,0]*z*zz-2*I[z,1,1,1,0,1,0,0,\
0,0,1,0]*z*zz-2*I[z,1,1,1,0,0,1,0,0,0,0,0]*z*zz-4*I[z,1,1,0,1,1,0,0,0,0,1,0]*\
z*zz-2*I[z,1,0,1,1,0,1,0,0,0,1,0]*z*zz-4*I[z,1,0,1,1,0,0,0,0,1,1,0]*z*zz+4*I[\
z,1,0,1,1,0,0,0,0,1,0,0]*z*zz-4*I[z,1,0,1,1,0,0,0,1,0,0,0]*z*zz+4*I[z,1,0,1,1,\
0,0,0,1,0,1,0]*z*zz+2*I[z,1,0,1,1,0,1,0,0,0,0,0]*z*zz+2*I[z,1,0,1,1,1,0,0,0,0,\
1,0]*z*zz-2*I[z,1,1,0,1,0,0,1,0,0,0,0]*z*zz+2*I[z,1,1,0,1,0,0,1,0,0,1,0]*z*zz-\
2*I[z,1,1,0,1,0,0,0,1,0,0,0]*z*zz+2*I[z,1,1,0,1,0,0,0,1,0,1,0]*z*zz-2*I[z,1,1,\
1,0,0,0,1,0,0,0,0]*z*zz+2*I[z,1,1,1,0,1,0,0,0,0,0,0]*z*zz+4*I[z,1,1,0,1,1,0,0,\
0,0,0,0]*z*zz-2*I[z,1,0,1,1,1,0,0,0,0,0,0]*z*zz-3*I[z,0,0,1,0,0,1,0,1,1,0,0]*\
z*zz+3*I[z,0,0,1,0,0,1,0,1,1,1,0]*z*zz+2*I[z,0,0,0,0,1,0,1,1,1,0,0]*z*zz-2*I[\
z,0,0,0,0,1,0,1,1,1,1,0]*z*zz+4*I[z,0,0,0,1,0,0,0,1,0,0]*z*zz-4*I[z,0,0,0,0,1,\
1,0,0,0,0]*z*zz+4*I[z,0,0,0,1,1,0,1,1,0,0]*z*zz+4*I[z,0,zz,0,1,0,0,1,1,1,1,0]*\
z*zz-2*I[z,0,0,0,1,1,0,1,0,1,1,0]*z*zz-2*I[z,0,0,0,1,1,0,1,1,0,0,0]*z*zz+2*I[\
z,0,0,0,1,1,0,1,1,0,1,0]*z*zz-2*I[z,0,0,0,1,1,1,0,1,0,1,0]*z*zz+2*I[z,0,0,0,0,\
0,1,1,1,1,1,0]*z*zz+4*I[z,0,0,0,1,1,0,0,1,1,0,0]*z*zz-2*I[z,0,0,0,1,1,1,1,0,0,\
0,0]*z*zz+2*I[z,0,0,0,1,1,1,1,0,0,1,0]*z*zz-4*I[z,0,0,0,1,1,0,0,1,1,1,0]*z*zz+\
2*I[z,0,0,0,1,1,1,0,1,0,0,0]*z*zz-4*I[z,0,zz,1,1,0,0,1,0,0,0,0]*z*zz-4*I[z,0,\
zz,1,1,0,1,1,1,0,0,0]*z*zz-4*I[z,0,zz,1,1,0,0,1,1,0,1,0]*z*zz+4*I[z,0,zz,1,1,\
0,0,0,0,1,0,0]*z*zz-4*I[z,0,zz,0,1,1,1,0,0,1,1,0]*z*zz-4*I[z,0,zz,1,0,1,1,1,1,\
0,1,0]*z*zz+4*I[z,0,zz,1,1,0,1,1,0,0,1,0]*z*zz-2*I[z,0,1,1,1,0,1,1,0,0,1,0]*z*\
zz+3*I[z,0,1,1,0,1,0,0,1,1,1,0]*z*zz-2*I[z,0,1,1,1,1,0,0,0,1,0,0]*z*zz+I[z,0,\
1,1,1,1,0,0,1,0,1,0]*z*zz-4*I[z,0,zz,1,1,1,0,0,0,1,0,0]*z*zz-4*I[z,0,zz,0,0,1,\
0,0,0,1,1,0]*z*zz-4*I[z,0,zz,1,1,1,0,0,1,0,1,0]*z*zz-4*I[z,0,zz,1,0,1,1,1,0,0,\
0,0]*z*zz-3*I[z,0,1,1,0,1,0,0,1,1,0,0]*z*zz-2*I[z,0,1,0,1,1,0,1,0,1,0,0]*z*zz+\
I[z,0,1,1,1,1,0,1,1,1,1,0]*z*zz+4*I[z,0,zz,1,1,1,0,0,1,1,0,0]*z*zz+4*I[z,0,zz,\
0,1,1,1,1,0,0,0,0]*z*zz-I[z,0,1,1,1,0,1,1,1,1,1,0]*z*zz-4*I[z,0,zz,0,1,1,1,1,\
0,0,1,0]*z*zz-4*I[z,0,zz,1,1,1,0,1,0,0,1,0]*z*zz+4*I[z,0,zz,0,1,1,0,0,1,0,0,0]\
*z*zz-4*I[z,0,zz,0,1,1,0,1,0,0,0,0]*z*zz-4*I[z,0,zz,1,0,0,0,0,1,1,0,0]*z*zz+4*\
I[z,0,zz,0,0,1,0,1,1,0,0,0]*z*zz+4*I[z,0,1,0,0,1,0,0,0,0,0,0]*z*zz-4*I[z,0,1,\
0,0,0,0,1,0,0,0,0]*z*zz-2*I[z,0,0,1,0,0,0,1,0,0,1,0]*z*zz+2*I[z,0,0,1,0,1,0,0,\
0,0,1,0]*z*zz-4*I[z,0,zz,1,0,0,0,0,1,0,1,0]*z*zz-4*I[z,0,zz,0,0,0,1,1,0,1,0,0]\
*z*zz-4*I[z,0,zz,0,1,1,0,1,1,1,1,0]*z*zz+4*I[z,0,zz,1,0,1,1,1,1,0,0,0]*z*zz+2*\
I[z,0,0,0,1,1,0,1,0,1,0,0]*z*zz-4*I[z,0,zz,0,0,0,1,0,1,1,0,0]*z*zz-2*I[z,0,0,\
0,0,0,1,1,1,1,0,0]*z*zz+4*I[z,0,zz,0,0,1,0,0,1,1,0,0]*z*zz-4*I[z,0,zz,0,1,1,0,\
0,0,0,1,0]*z*zz-4*I[z,0,zz,0,0,0,1,1,1,0,1,0]*z*zz-4*I[z,0,zz,1,0,0,0,1,0,1,1,\
0]*z*zz+4*I[z,0,zz,0,0,0,1,1,1,1,0,0]*z*zz-I[z,0,1,1,1,1,0,0,1,0,0,0]*z*zz+2*\
I[z,0,1,1,1,0,1,1,0,0,0,0]*z*zz+I[z,0,1,1,1,0,1,0,1,0,0,0]*z*zz+2*I[z,0,1,1,1,\
1,0,0,0,1,1,0]*z*zz-I[z,0,1,1,1,0,1,0,1,0,1,0]*z*zz-I[z,0,1,1,0,1,0,1,1,0,0,0]\
*z*zz+I[z,0,1,1,0,1,0,1,1,0,1,0]*z*zz+2*I[z,0,1,1,0,1,1,0,1,0,1,0]*z*zz+2*I[z,\
0,1,0,1,1,0,1,0,1,1,0]*z*zz+2*I[z,0,1,0,1,1,0,1,1,0,0,0]*z*zz-2*I[z,0,1,0,1,1,\
0,1,1,0,1,0]*z*zz-4*I[z,0,1,0,1,1,1,0,0,1,0,0]*z*zz+4*I[z,0,zz,1,0,1,0,0,1,0,\
1,0]*z*zz-4*I[z,0,zz,1,1,1,1,0,0,0,0,0]*z*zz+4*I[z,0,zz,1,1,1,1,0,1,0,0,0]*z*\
zz-4*I[z,0,zz,0,1,0,0,1,0,1,1,0]*z*zz-4*I[z,0,zz,1,1,1,1,0,1,1,0,0]*z*zz+4*I[\
z,0,zz,0,0,1,0,1,1,1,1,0]*z*zz-4*I[z,0,zz,1,1,0,0,0,1,0,0,0]*z*zz-4*I[z,0,zz,\
0,1,1,1,0,1,0,0,0]*z*zz-4*I[z,0,0,0,0,0,1,0,0,1,0,0]*z*zz+2*I[z,0,0,0,0,1,0,0,\
1,0,0,0]*z*zz+4*I[z,0,0,0,0,0,1,0,0,1,1,0]*z*zz+2*I[z,0,0,0,0,0,1,0,1,0,0,0]*\
z*zz-2*I[z,0,0,0,0,0,1,0,1,0,1,0]*z*zz-2*I[z,0,0,0,0,1,0,0,1,0,1,0]*z*zz-4*I[\
z,0,zz,0,0,1,0,1,1,1,0,0]*z*zz+4*I[z,0,zz,1,0,0,1,0,1,1,0,0]*z*zz-4*I[z,0,zz,\
1,1,0,1,0,0,0,1,0]*z*zz-4*I[z,0,zz,1,1,0,1,0,0,1,0,0]*z*zz+4*I[z,0,zz,0,0,1,1,\
1,0,1,0,0]*z*zz-4*I[z,0,zz,1,0,0,1,0,1,1,1,0]*z*zz+4*I[z,0,zz,0,1,0,1,1,0,1,0,\
0]*z*zz-2*I[z,0,1,0,1,1,1,1,0,0,0,0]*z*zz+2*I[z,0,1,0,1,1,1,1,0,0,1,0]*z*zz+3*\
I[z,0,0,1,1,1,0,1,1,0,0,0]*z*zz-3*I[z,0,0,1,1,1,0,1,1,0,1,0]*z*zz-4*I[z,1,zz,\
0,0,0,1,1,0,0,1,0]*z*zz+4*I[z,1,zz,1,0,1,1,0,0,1,1,0]*z*zz+4*I[z,1,zz,0,1,0,0,\
0,1,1,1,0]*z*zz+4*I[z,1,zz,0,0,0,0,1,1,1,1,0]*z*zz+4*I[z,1,zz,1,0,0,1,0,0,0,0,\
0]*z*zz-4*I[z,1,zz,1,0,0,1,0,0,0,1,0]*z*zz+4*I[z,1,zz,0,0,1,0,0,1,0,0,0]*z*zz+\
4*I[z,0,zz,1,1,0,0,0,1,0,1,0]*z*zz-4*I[z,0,zz,0,1,0,1,1,1,1,0,0]*z*zz-4*I[z,0,\
1,1,0,0,1,1,0,1,1,0]*z*zz-I[z,0,1,1,0,0,1,1,1,0,1,0]*z*zz+4*I[z,0,1,1,0,0,1,1,\
0,1,0,0]*z*zz+I[z,0,1,1,0,0,1,1,1,0,0,0]*z*zz-I[z,0,1,1,0,0,1,0,1,1,0,0]*z*zz+\
I[z,0,1,1,0,0,1,0,1,1,1,0]*z*zz+4*I[z,0,zz,0,1,1,0,1,1,1,0,0]*z*zz-2*I[z,0,1,\
1,0,0,0,1,0,0,1,0]*z*zz-2*I[z,0,1,1,0,0,1,0,0,0,1,0]*z*zz-2*I[z,1,1,0,0,0,1,1,\
1,0,1,0]*z*zz-2*I[z,1,1,0,1,0,0,0,1,1,1,0]*z*zz+4*I[z,1,1,0,1,0,0,1,1,0,0,0]*\
z*zz-2*I[z,1,1,0,0,1,0,0,1,1,0,0]*z*zz+2*I[z,1,1,0,1,0,0,0,1,1,0,0]*z*zz+4*I[\
z,1,0,0,0,1,1,1,0,1,0,0]*z*zz-4*I[z,1,0,0,0,1,1,1,0,1,1,0]*z*zz-4*I[z,1,0,0,0,\
1,1,1,1,0,0,0]*z*zz+4*I[z,1,0,0,0,1,1,1,1,0,1,0]*z*zz+2*I[z,1,0,0,1,0,1,1,0,1,\
0,0]*z*zz+2*I[z,1,0,0,1,0,1,1,1,0,0,0]*z*zz-4*I[z,1,1,0,0,1,1,0,0,1,0,0]*z*zz+\
2*I[z,1,1,0,1,0,1,1,0,0,0,0]*z*zz-2*I[z,1,0,1,0,1,1,1,0,0,0,0]*z*zz-I[z,1,0,1,\
0,1,0,0,1,1,1,0]*z*zz-4*I[z,1,1,0,1,1,0,0,0,1,0,0]*z*zz+4*I[z,1,1,0,0,0,1,1,0,\
1,0,0]*z*zz-2*I[z,1,1,1,0,1,0,0,0,1,0,0]*z*zz+2*I[z,1,1,1,0,0,1,0,0,1,0,0]*z*\
zz+4*I[z,0,zz,0,0,1,1,0,1,0,0,0]*z*zz+3*I[z,0,0,1,0,0,1,1,1,0,0,0]*z*zz+4*I[z,\
0,zz,0,1,1,0,0,1,1,1,0]*z*zz-2*I[z,0,1,0,1,0,0,1,0,1,0,0]*z*zz+4*I[z,0,1,0,1,\
1,1,0,0,0,0,0]*z*zz-4*I[z,0,1,0,0,0,0,1,1,1,0,0]*z*zz-2*I[z,0,1,0,0,1,0,0,1,1,\
1,0]*z*zz-2*I[z,0,1,0,0,0,1,1,1,0,0,0]*z*zz+4*I[z,0,1,0,0,0,1,1,0,1,1,0]*z*zz-\
4*I[z,0,1,0,1,1,0,0,0,1,1,0]*z*zz+2*I[z,0,0,1,0,1,1,0,1,0,0,0]*z*zz+2*I[z,0,0,\
0,1,1,0,1,0,0,0,0]*z*zz-2*I[z,0,0,0,1,1,0,1,0,0,1,0]*z*zz-2*I[z,0,0,1,0,0,1,0,\
0,1,1,0]*z*zz-2*I[z,0,0,1,0,0,0,1,0,1,0,0]*z*zz+2*I[z,0,0,1,0,0,1,0,0,1,0,0]*\
z*zz-2*I[z,0,0,0,1,0,1,1,0,0,1,0]*z*zz-2*I[z,0,0,0,1,0,0,1,0,1,0,0]*z*zz+4*I[\
z,0,0,0,0,1,1,0,1,0,1,0]*z*zz-I[z,0,0,1,0,0,1,0,1,0,0,0]*z*zz+I[z,0,0,1,0,0,1,\
0,1,0,1,0]*z*zz-2*I[z,0,0,1,0,1,1,1,0,0,1,0]*z*zz+2*I[z,0,1,1,0,0,0,0,1,1,0,0]\
*z*zz+2*I[z,0,0,0,0,1,0,0,1,1,1,0]*z*zz-4*I[z,0,0,0,1,0,0,1,1,0,1,0]*z*zz+4*I[\
z,0,0,0,1,1,0,0,0,1,1,0]*z*zz-4*I[z,0,0,0,1,1,0,0,0,1,0,0]*z*zz+4*I[z,0,0,0,1,\
0,0,1,1,0,0,0]*z*zz-2*I[z,0,0,0,0,1,0,0,1,1,0,0]*z*zz+4*I[z,0,zz,1,0,0,1,1,0,\
0,0,0]*z*zz-4*I[z,0,zz,1,0,1,1,0,1,0,0,0]*z*zz-4*I[z,0,zz,1,1,1,0,1,1,0,0,0]*\
z*zz+4*I[z,0,zz,0,1,1,0,1,0,0,1,0]*z*zz+4*I[z,0,zz,1,0,0,1,1,0,1,1,0]*z*zz+4*\
I[z,0,zz,0,0,0,0,1,0,1,1,0]*z*zz+4*I[z,0,zz,0,1,1,0,0,0,1,0,0]*z*zz+4*I[z,0,\
zz,0,1,0,1,1,1,0,0,0]*z*zz-2*I[z,0,0,1,1,1,0,1,0,1,0,0]*z*zz+I[z,0,0,1,1,0,1,\
0,1,1,0,0]*z*zz-2*I[z,0,0,1,1,0,1,1,0,1,0,0]*z*zz+2*I[z,0,0,1,0,1,1,0,1,1,0,0]\
*z*zz+2*I[z,0,0,1,0,1,1,1,0,1,0,0]*z*zz+2*I[z,0,0,0,1,1,1,0,1,1,1,0]*z*zz+2*I[\
z,0,0,0,1,1,1,1,0,1,0,0]*z*zz-2*I[z,0,0,0,1,1,1,1,0,1,1,0]*z*zz+2*I[z,0,0,0,1,\
1,0,1,1,1,1,0]*z*zz-2*I[z,0,0,0,1,1,0,1,1,1,0,0]*z*zz-2*I[z,0,0,0,1,1,1,0,1,1,\
0,0]*z*zz-I[z,0,0,1,0,1,0,1,1,1,0,0]*z*zz-I[z,0,0,1,1,1,0,0,1,1,0,0]*z*zz-4*I[\
z,0,zz,1,0,0,1,1,1,1,0,0]*z*zz+4*I[z,0,zz,1,0,0,0,0,1,1,1,0]*z*zz-4*I[z,0,zz,\
0,0,1,0,1,1,0,1,0]*z*zz+I[z,0,1,1,1,0,1,1,1,1,0,0]*z*zz+2*I[z,0,1,0,0,0,1,1,1,\
1,0,0]*z*zz-4*I[z,0,1,0,0,1,1,0,1,1,0,0]*z*zz-2*I[z,0,1,0,0,0,1,1,1,1,1,0]*z*\
zz+I[z,0,0,1,0,0,1,1,1,1,0,0]*z*zz+4*I[z,0,1,0,0,1,1,0,1,1,1,0]*z*zz+2*I[z,0,\
1,0,0,1,0,1,1,1,0,0]*z*zz-2*I[z,0,1,0,0,1,0,1,1,1,1,0]*z*zz-4*I[z,0,zz,0,1,1,\
1,1,0,1,0,0]*z*zz+4*I[z,0,zz,1,1,0,1,0,0,1,1,0]*z*zz-2*I[z,0,0,1,0,0,0,0,1,0,\
0,0]*z*zz+2*I[z,0,0,1,0,0,0,0,1,0,1,0]*z*zz+2*I[z,0,0,1,0,0,1,0,0,0,0,0]*z*zz-\
2*I[z,0,0,1,0,0,1,0,0,0,1,0]*z*zz-4*I[z,0,0,0,1,0,0,0,0,1,1,0]*z*zz-2*I[z,0,0,\
0,1,0,0,1,0,0,0,0]*z*zz-4*I[z,0,1,0,0,1,0,0,0,0,1,0]*z*zz+4*I[z,0,1,0,0,0,0,1,\
0,0,1,0]*z*zz+4*I[z,0,0,0,1,0,0,0,0,1,0,0]*z*zz+2*I[z,0,0,0,1,0,0,1,0,0,1,0]*\
z*zz-2*I[z,0,0,0,1,0,0,0,1,0,0,0]*z*zz+2*I[z,0,0,0,1,0,0,0,1,0,1,0]*z*zz+2*I[\
z,0,0,1,0,0,0,1,0,0,0,0]*z*zz-2*I[z,0,0,1,0,1,0,0,0,0,0,0]*z*zz-8*I[z,0,zz,1,\
0,0,1,1,0,0,1,0]*z*zz+4*I[z,0,zz,1,1,0,1,1,1,1,0,0]*z*zz-4*I[z,0,zz,0,0,1,1,1,\
0,1,1,0]*z*zz+4*I[z,0,zz,1,1,1,0,0,0,0,1,0]*z*zz+4*I[z,0,zz,0,0,0,1,0,1,1,1,0]\
*z*zz-4*I[z,0,zz,0,1,0,0,0,0,1,0,0]*z*zz+4*I[z,0,zz,1,1,1,0,1,1,0,1,0]*z*zz+4*\
I[z,0,0,1,0,1,1,0,0,1,1,0]*z*zz-3*I[z,0,0,1,0,0,1,1,1,0,1,0]*z*zz+2*I[z,0,1,0,\
0,0,1,0,1,1,0,0]*z*zz-2*I[z,0,1,0,0,0,1,0,1,1,1,0]*z*zz+2*I[z,0,1,0,1,1,0,1,0,\
0,0,0]*z*zz+2*I[z,0,1,0,1,0,0,1,0,1,1,0]*z*zz-4*I[z,0,1,0,0,1,1,0,0,1,1,0]*z*\
zz+4*I[z,0,1,0,0,1,1,0,1,0,0,0]*z*zz-2*I[z,0,1,0,0,1,0,1,1,0,0,0]*z*zz+I[z,0,\
0,1,0,1,0,1,1,0,0,0]*z*zz-4*I[z,0,0,1,0,1,1,0,0,1,0,0]*z*zz-I[z,0,0,1,0,1,0,0,\
1,1,0,0]*z*zz+2*I[z,0,0,0,1,0,1,1,0,1,1,0]*z*zz+2*I[z,0,0,0,1,0,1,1,1,0,1,0]*\
z*zz-4*I[z,0,zz,1,0,0,0,1,1,0,0,0]*z*zz-I[z,0,1,1,1,1,0,1,1,1,0,0]*z*zz-2*I[z,\
0,1,1,0,0,0,1,0,1,0,0]*z*zz-2*I[z,0,0,1,1,0,1,1,0,0,1,0]*z*zz+2*I[z,0,0,1,1,1,\
0,0,0,1,0,0]*z*zz+3*I[z,0,0,1,1,1,0,0,1,0,1,0]*z*zz+8*I[z,0,zz,0,0,1,1,0,0,1,\
1,0]*z*zz-4*I[z,0,zz,0,0,1,1,0,1,1,1,0]*z*zz+4*I[z,0,zz,0,1,1,1,1,0,1,1,0]*z*\
zz-2*I[z,0,1,1,0,0,0,0,1,0,0,0]*z*zz+2*I[z,0,1,1,0,0,0,0,1,0,1,0]*z*zz-4*I[z,\
0,0,1,0,1,1,1,1,0,0,0]*z*zz+4*I[z,0,0,1,0,1,1,1,1,0,1,0]*z*zz+I[z,0,0,1,1,0,1,\
1,1,0,0,0]*z*zz+2*I[z,0,0,1,1,0,1,1,0,1,1,0]*z*zz-2*I[z,0,0,1,0,1,1,0,1,1,1,0]\
*z*zz+2*I[z,0,1,1,1,0,1,0,0,1,0,0]*z*zz-2*I[z,0,1,1,1,1,0,1,0,0,0,0]*z*zz+2*I[\
z,0,1,1,1,1,0,1,0,0,1,0]*z*zz-2*I[z,0,1,0,1,1,1,0,1,0,0,0]*z*zz+2*I[z,0,1,0,1,\
0,1,1,1,0,0,0]*z*zz-2*I[z,0,1,1,1,1,0,0,0,0,1,0]*z*zz+4*I[z,0,zz,1,0,1,1,0,0,\
0,0,0]*z*zz+4*I[z,0,1,0,1,0,0,1,1,1,0,0]*z*zz+2*I[z,0,1,0,1,0,1,1,0,1,0,0]*z*\
zz+2*I[z,0,1,1,0,0,1,0,0,1,1,0]*z*zz+3*I[z,0,1,1,0,1,0,0,1,0,0,0]*z*zz+I[z,0,\
1,1,0,0,1,0,1,0,0,0]*z*zz-I[z,0,1,1,0,0,1,0,1,0,1,0]*z*zz+8*I[z,0,zz,1,1,0,0,\
1,1,0,0,0]*z*zz-4*I[z,0,zz,1,1,0,0,1,1,1,0,0]*z*zz+2*I[z,0,1,1,1,1,0,0,0,0,0,\
0]*z*zz+2*I[z,0,1,1,1,0,1,0,0,0,1,0]*z*zz-2*I[z,0,1,0,1,1,0,1,0,0,1,0]*z*zz-3*\
I[z,0,1,1,0,1,0,0,1,0,1,0]*z*zz+2*I[z,0,1,0,0,1,0,1,1,0,1,0]*z*zz-2*I[z,0,1,1,\
1,0,1,0,0,0,0,0]*z*zz+4*I[z,0,1,1,0,0,1,1,0,0,1,0]*z*zz-2*I[z,0,1,1,0,1,0,0,0,\
1,1,0]*z*zz+2*I[z,0,1,1,0,0,0,1,0,1,1,0]*z*zz-4*I[z,0,1,0,1,1,1,0,0,0,1,0]*z*\
zz+2*I[z,0,1,0,1,0,1,1,0,0,1,0]*z*zz-4*I[z,0,1,0,0,1,1,0,1,0,1,0]*z*zz+4*I[z,\
0,1,0,1,0,0,1,1,0,1,0]*z*zz+4*I[z,0,zz,1,0,0,0,1,0,0,1,0]*z*zz+4*I[z,0,zz,0,1,\
1,1,0,1,1,0,0]*z*zz+4*I[z,0,0,0,0,1,1,0,0,1,0,0]*z*zz-4*I[z,0,0,1,0,0,1,1,0,0,\
0,0]*z*zz+2*I[z,0,0,0,1,0,1,1,0,0,0,0]*z*zz+2*I[z,0,0,1,0,0,0,0,1,1,0,0]*z*zz-\
2*I[z,0,0,1,0,0,0,0,1,1,1,0]*z*zz-4*I[z,0,0,0,0,1,1,0,1,0,0,0]*z*zz+2*I[z,0,0,\
0,1,0,0,1,0,1,1,0]*z*zz-2*I[z,0,0,0,1,0,0,0,1,1,0,0]*z*zz+2*I[z,0,0,0,1,0,0,0,\
1,1,1,0]*z*zz+2*I[z,0,0,1,0,0,0,1,0,1,1,0]*z*zz+4*I[z,0,0,1,0,0,1,1,0,0,1,0]*\
z*zz-4*I[z,0,0,0,0,1,1,0,0,1,1,0]*z*zz-2*I[z,0,0,0,0,1,0,1,1,0,0,0]*z*zz-2*I[\
z,0,1,0,1,1,1,1,0,1,1,0]*z*zz-2*I[z,0,1,0,1,0,1,1,1,1,0,0]*z*zz+I[z,0,0,1,1,1,\
0,1,1,1,0,0]*z*zz-I[z,0,0,1,1,1,0,1,1,1,1,0]*z*zz+I[z,0,0,1,1,0,1,1,1,1,1,0]*\
z*zz-I[z,0,0,1,1,0,1,1,1,1,0,0]*z*zz+2*I[z,0,1,0,1,1,1,0,1,1,0,0]*z*zz-2*I[z,\
0,1,1,0,1,1,0,1,1,1,0]*z*zz+2*I[z,0,1,0,1,1,0,1,1,1,1,0]*z*zz-4*I[z,0,zz,0,0,\
1,1,1,1,0,0,0]*z*zz+4*I[z,0,zz,1,1,0,0,1,0,1,1,0]*z*zz-4*I[z,0,1,1,0,0,1,1,0,\
0,0,0]*z*zz-2*I[z,0,1,1,0,0,0,0,1,1,1,0]*z*zz+2*I[z,0,1,0,0,0,1,1,1,0,1,0]*z*\
zz+2*I[z,0,1,0,1,0,0,0,1,1,1,0]*z*zz-4*I[z,0,1,0,1,0,0,1,1,0,0,0]*z*zz+2*I[z,\
0,1,0,0,1,0,0,1,1,0,0]*z*zz-2*I[z,0,1,0,1,0,0,0,1,1,0,0]*z*zz-4*I[z,0,0,0,0,1,\
1,1,0,1,0,0]*z*zz+4*I[z,0,0,0,0,1,1,1,0,1,1,0]*z*zz+4*I[z,0,0,0,0,1,1,1,1,0,0,\
0]*z*zz-4*I[z,0,0,0,0,1,1,1,1,0,1,0]*z*zz-2*I[z,0,0,0,1,0,1,1,0,1,0,0]*z*zz-2*\
I[z,0,0,0,1,0,1,1,1,0,0,0]*z*zz+4*I[z,0,1,0,0,1,1,0,0,1,0,0]*z*zz-4*I[z,0,1,0,\
0,0,1,1,0,0,1,0]*z*zz-4*I[z,0,1,0,0,0,0,1,1,0,1,0]*z*zz+2*I[z,0,0,0,0,1,0,1,1,\
0,1,0]*z*zz-4*I[z,0,1,0,0,1,0,0,0,1,0,0]*z*zz+4*I[z,0,1,0,0,0,0,1,0,1,0,0]*z*\
zz+4*I[z,0,1,0,0,0,1,1,0,0,0,0]*z*zz+4*I[z,0,1,0,0,0,0,1,1,0,0,0]*z*zz-2*I[z,\
0,1,0,0,0,1,0,1,0,0,0]*z*zz+2*I[z,0,1,0,0,0,1,0,1,0,1,0]*z*zz-4*I[z,0,1,0,0,1,\
1,0,0,0,0,0]*z*zz+4*I[z,0,1,0,0,1,0,0,0,1,1,0]*z*zz-2*I[z,0,1,0,0,1,0,0,1,0,0,\
0]*z*zz-4*I[z,0,1,0,0,0,0,1,0,1,1,0]*z*zz-4*I[z,0,zz,0,1,0,1,1,0,0,0,0]*z*zz+\
I[z,0,1,1,1,0,1,0,1,1,1,0]*z*zz-2*I[z,0,1,1,1,0,1,1,0,1,0,0]*z*zz+I[z,0,1,1,1,\
0,1,1,1,0,1,0]*z*zz-4*I[z,0,zz,0,0,0,0,1,0,0,1,0]*z*zz-I[z,0,1,1,1,1,0,0,1,1,\
1,0]*z*zz+2*I[z,0,1,1,1,1,0,1,0,1,0,0]*z*zz-2*I[z,0,1,1,1,1,0,1,0,1,1,0]*z*zz-\
I[z,0,1,1,1,0,1,0,1,1,0,0]*z*zz+I[z,0,1,1,1,1,0,0,1,1,0,0]*z*zz+4*I[z,0,zz,1,\
0,1,1,0,1,1,1,0]*z*zz-4*I[z,0,zz,1,1,0,0,0,0,1,1,0]*z*zz+2*I[z,0,1,1,1,0,1,1,\
0,1,1,0]*z*zz-I[z,0,1,1,1,0,1,1,1,0,0,0]*z*zz+I[z,0,1,1,1,1,0,1,1,0,0,0]*z*zz-\
I[z,0,1,1,1,1,0,1,1,0,1,0]*z*zz+4*I[z,0,zz,0,1,1,1,0,0,0,1,0]*z*zz+4*I[z,0,zz,\
0,1,0,0,0,1,1,0,0]*z*zz+2*I[z,0,0,0,0,0,1,0,1,1,0,0]*z*zz-2*I[z,0,0,0,0,0,1,0,\
1,1,1,0]*z*zz-2*I[z,0,0,1,0,1,0,0,0,1,1,0]*z*zz-4*I[z,0,0,0,0,0,1,1,0,1,1,0]*\
z*zz-2*I[z,0,0,0,0,0,1,1,1,0,0,0]*z*zz-4*I[z,0,zz,1,0,1,0,0,0,0,1,0]*z*zz+2*I[\
z,0,0,1,0,1,0,0,0,1,0,0]*z*zz+I[z,0,0,1,0,1,0,0,1,0,0,0]*z*zz+4*I[z,0,0,0,0,0,\
1,1,0,1,0,0]*z*zz+2*I[z,0,0,0,0,0,1,1,1,0,1,0]*z*zz-4*I[z,0,zz,0,0,1,1,0,0,0,\
1,0]*z*zz+4*I[z,0,zz,0,0,0,0,1,1,0,1,0]*z*zz+4*I[z,0,zz,1,0,1,0,0,0,1,1,0]*z*\
zz+4*I[z,0,1,0,0,1,1,0,0,0,1,0]*z*zz+4*I[z,0,zz,0,0,1,1,1,1,0,1,0]*z*zz+4*I[z,\
0,1,0,0,0,0,1,1,1,1,0]*z*zz+4*I[z,0,zz,1,0,1,1,1,0,0,1,0]*z*zz+2*I[z,1,1,1,1,\
1,0,1,0,0,0,0]*z*zz-2*I[z,1,1,1,1,1,0,1,0,0,1,0]*z*zz+2*I[z,1,1,0,1,1,1,0,1,0,\
0,0]*z*zz-2*I[z,1,1,0,1,0,1,1,1,0,0,0]*z*zz+2*I[z,1,1,1,0,1,1,0,1,0,0,0]*z*zz-\
4*I[z,1,1,0,1,1,1,0,0,1,1,0]*z*zz-4*I[z,1,zz,1,1,0,1,0,0,1,1,0]*z*zz+2*I[z,1,\
0,1,0,0,0,0,1,0,0,0]*z*zz-2*I[z,1,0,1,0,0,0,0,1,0,1,0]*z*zz-2*I[z,1,0,1,0,0,1,\
0,0,0,0,0]*z*zz+2*I[z,1,0,1,0,0,1,0,0,0,1,0]*z*zz+4*I[z,1,0,0,1,0,0,0,0,1,1,0]\
*z*zz+2*I[z,1,0,0,1,0,0,1,0,0,0,0]*z*zz+4*I[z,1,1,0,0,1,0,0,0,0,1,0]*z*zz-4*I[\
z,1,1,0,0,0,0,1,0,0,1,0]*z*zz-4*I[z,1,0,0,1,0,0,0,0,1,0,0]*z*zz-2*I[z,1,0,0,1,\
0,0,1,0,0,1,0]*z*zz+2*I[z,1,0,0,1,0,0,0,1,0,0,0]*z*zz-2*I[z,1,0,0,1,0,0,0,1,0,\
1,0]*z*zz-2*I[z,1,0,1,0,0,0,1,0,0,0,0]*z*zz+2*I[z,1,0,1,0,1,0,0,0,0,0,0]*z*zz+\
48*f[5]*I[z,1,1,1,1,0]*zz+48*f[5]*I[z,1,0,0,1,0]*zz-48*f[5]*I[z,1,0,1,1,0]*zz-\
48*f[5]*I[z,1,1,0,1,0]*zz+2*I[z,0,1,1,0,1,0,0,0,0,1,0]*z*zz+2*I[z,0,1,1,0,0,1,\
0,0,0,0,0]*z*zz+4*I[z,0,1,0,1,1,0,0,0,0,1,0]*z*zz+2*I[z,0,0,1,1,0,1,0,0,0,1,0]\
*z*zz+4*I[z,0,0,1,1,0,0,0,0,1,1,0]*z*zz-4*I[z,0,0,1,1,0,0,0,0,1,0,0]*z*zz+4*I[\
z,0,0,1,1,0,0,0,1,0,0,0]*z*zz-4*I[z,0,0,1,1,0,0,0,1,0,1,0]*z*zz-2*I[z,0,0,1,1,\
0,1,0,0,0,0,0]*z*zz-2*I[z,0,0,1,1,1,0,0,0,0,1,0]*z*zz+2*I[z,0,1,0,1,0,0,1,0,0,\
0,0]*z*zz-2*I[z,0,1,0,1,0,0,1,0,0,1,0]*z*zz+2*I[z,0,1,0,1,0,0,0,1,0,0,0]*z*zz-\
2*I[z,0,1,0,1,0,0,0,1,0,1,0]*z*zz+2*I[z,0,1,1,0,0,0,1,0,0,0,0]*z*zz-2*I[z,0,1,\
1,0,1,0,0,0,0,0,0]*z*zz-4*I[z,0,1,0,1,1,0,0,0,0,0,0]*z*zz+2*I[z,0,0,1,1,1,0,0,\
0,0,0,0]*z*zz+4*I[z,0,zz,0,0,0,1,1,0,0,1,0]*z*zz-4*I[z,0,zz,1,0,1,1,0,0,1,1,0]\
*z*zz-4*I[z,0,zz,0,1,0,0,0,1,1,1,0]*z*zz-4*I[z,0,zz,0,0,0,0,1,1,1,1,0]*z*zz-4*\
I[z,0,zz,1,0,0,1,0,0,0,0,0]*z*zz+4*I[z,0,zz,1,0,0,1,0,0,0,1,0]*z*zz-4*I[z,0,\
zz,0,0,1,0,0,1,0,0,0]*z*zz-4*I[z,0,0,1,1,1,0,0,0,0,0]*z*zz-4*I[z,0,1,0,0,1,1,\
0,1,0,0]*z*zz-4*I[z,0,0,1,0,0,1,1,1,0,0]*z*zz-8*I[z,0,zz,0,1,1,0,0,1,1,0,0]*z*\
zz+4*I[z,0,zz,1,0,0,0,0,1,0,0,0]*z*zz+4*I[z,0,zz,1,0,0,0,1,1,1,0,0]*z*zz-4*I[\
z,0,zz,0,1,0,0,1,1,0,0,0]*z*zz+4*I[z,0,zz,1,1,0,1,0,0,0,0,0]*z*zz+4*I[z,0,zz,\
0,0,1,0,0,0,0,1,0]*z*zz-2*I[z,0,1,0,1,1,0,1,1,1,0,0]*z*zz-2*I[z,0,1,0,1,1,1,0,\
1,1,1,0]*z*zz+2*I[z,0,1,0,1,0,1,1,1,1,1,0]*z*zz-2*I[z,0,0,0,1,0,1,1,1,1,1,0]*\
z*zz+2*I[z,0,0,0,1,0,1,1,1,1,0,0]*z*zz-4*I[z,0,zz,0,0,1,1,0,0,1,0,0]*z*zz+I[z,\
0,1,1,0,0,1,1,1,1,1,0]*z*zz+I[z,0,1,1,0,1,0,1,1,1,0,0]*z*zz-I[z,0,1,1,0,1,0,1,\
1,1,1,0]*z*zz+2*I[z,0,1,1,0,1,1,0,1,1,0,0]*z*zz-2*I[z,0,1,1,0,1,1,1,0,1,0,0]*\
z*zz+2*I[z,0,1,1,0,1,1,1,0,1,1,0]*z*zz-I[z,0,1,1,0,0,1,1,1,1,0,0]*z*zz+2*I[z,\
0,1,0,1,1,1,1,0,1,0,0]*z*zz+2*I[z,1,1,1,0,1,1,1,0,0,1,0]*z*zz+2*I[z,1,1,1,1,0,\
1,1,0,0,1,0]*z*zz-3*I[z,1,1,1,0,1,0,0,1,1,1,0]*z*zz+2*I[z,1,1,1,1,1,0,0,0,1,0,\
0]*z*zz-I[z,1,1,1,1,1,0,0,1,0,1,0]*z*zz+2*I[z,1,1,0,1,1,1,1,0,0,0,0]*z*zz-2*I[\
z,1,1,0,1,1,1,1,0,0,1,0]*z*zz-4*I[z,0,0,0,1,0,0,0,0,0,0]*z*zz+4*I[z,0,0,0,0,0,\
1,0,0,0,0]*z*zz-4*I[z,0,0,0,0,0,1,0,1,0,0]*z*zz+4*I[z,0,0,0,0,0,1,1,1,0,0]*z*\
zz-4*I[z,1,zz,1,1,0,0,0,1,0,1,0]*z*zz+4*I[z,1,zz,0,1,0,1,1,1,1,0,0]*z*zz+4*I[\
z,1,1,1,0,0,1,1,0,1,1,0]*z*zz+I[z,1,1,1,0,0,1,1,1,0,1,0]*z*zz-4*I[z,1,1,1,0,0,\
1,1,0,1,0,0]*z*zz-I[z,1,1,1,0,0,1,1,1,0,0,0]*z*zz+I[z,1,1,1,0,0,1,0,1,1,0,0]*\
z*zz-I[z,1,1,1,0,0,1,0,1,1,1,0]*z*zz-4*I[z,1,zz,0,1,1,0,1,1,1,0,0]*z*zz+2*I[z,\
1,1,1,0,0,0,1,0,0,1,0]*z*zz-2*I[z,0,1,0,1,0,1,1,0,0,0,0]*z*zz+2*I[z,0,0,1,0,1,\
1,1,0,0,0,0]*z*zz+I[z,0,0,1,0,1,0,0,1,1,1,0]*z*zz+4*I[z,0,1,0,1,1,0,0,0,1,0,0]\
*z*zz-4*I[z,0,1,0,0,0,1,1,0,1,0,0]*z*zz+2*I[z,0,1,1,0,1,0,0,0,1,0,0]*z*zz-2*I[\
z,0,1,1,0,0,1,0,0,1,0,0]*z*zz+4*I[z,0,0,1,1,0,0,1,1,0,1,0]*z*zz-2*I[z,0,0,1,1,\
1,0,1,0,0,0,0]*z*zz+2*I[z,0,0,1,1,0,1,0,0,1,0,0]*z*zz-4*I[z,0,0,1,1,0,0,1,1,0,\
0,0]*z*zz-4*I[z,0,0,1,1,0,0,1,0,1,1,0]*z*zz+2*I[z,0,0,1,1,1,0,1,0,0,1,0]*z*zz-\
2*I[z,0,0,1,1,0,1,0,0,1,1,0]*z*zz+4*I[z,0,zz,1,1,1,0,1,0,0,0,0]*z*zz+4*I[z,0,\
zz,1,0,0,1,1,1,0,1,0]*z*zz-3*I[z,0,0,1,1,1,0,0,1,0,0,0]*z*zz+2*I[z,0,0,1,1,0,\
1,1,0,0,0,0]*z*zz-I[z,0,0,1,1,0,1,0,1,0,0,0]*z*zz-2*I[z,0,0,1,1,1,0,0,0,1,1,0]\
*z*zz+I[z,0,0,1,1,0,1,0,1,0,1,0]*z*zz+4*I[z,0,0,1,1,0,0,1,0,1,0,0]*z*zz-I[z,0,\
0,1,0,1,0,1,1,0,1,0]*z*zz-2*I[z,0,0,1,0,1,1,0,1,0,1,0]*z*zz-I[z,0,0,1,0,1,0,0,\
1,0,1,0]*z*zz+2*I[z,0,1,0,0,1,0,0,1,0,1,0]*z*zz+4*I[z,0,zz,0,1,0,0,0,0,1,1,0]*\
z*zz-4*I[z,0,zz,0,0,0,1,0,0,1,1,0]*z*zz+4*I[z,0,zz,0,1,0,0,1,0,0,0,0]*z*zz+4*\
I[z,0,zz,1,1,1,1,0,0,1,0,0]*z*zz-4*I[z,0,zz,1,0,1,0,0,1,1,1,0]*z*zz-4*I[z,1,\
zz,0,0,1,0,1,1,0,0,0]*z*zz-4*I[z,1,1,0,0,1,0,0,0,0,0,0]*z*zz+4*I[z,1,1,0,0,0,\
0,1,0,0,0,0]*z*zz+2*I[z,1,0,1,0,0,0,1,0,0,1,0]*z*zz-2*I[z,1,0,1,0,1,0,0,0,0,1,\
0]*z*zz+4*I[z,1,zz,1,0,0,0,0,1,0,1,0]*z*zz+4*I[z,0,0,1,1,0,0,0,0,0,0]*z*zz+4*\
I[z,0,0,1,1,1,0,0,1,0,0]*z*zz-2*I[z,1,0,1,0,1,1,1,0,1,0,0]*z*zz-2*I[z,1,0,0,1,\
1,1,0,1,1,1,0]*z*zz-2*I[z,1,0,0,1,1,1,1,0,1,0,0]*z*zz+2*I[z,1,0,0,1,1,1,1,0,1,\
1,0]*z*zz-2*I[z,1,0,0,1,1,0,1,1,1,1,0]*z*zz-3*I[z,1,0,1,1,1,0,1,1,0,0,0]*z*zz+\
3*I[z,1,0,1,1,1,0,1,1,0,1,0]*z*zz+4*I[z,1,0,1,0,1,1,1,1,0,0,0]*z*zz-4*I[z,1,0,\
1,0,1,1,1,1,0,1,0]*z*zz-I[z,1,0,1,1,0,1,1,1,0,0,0]*z*zz-2*I[z,1,0,1,1,0,1,1,0,\
1,1,0]*z*zz+2*I[z,1,0,1,0,1,1,0,1,1,1,0]*z*zz-2*I[z,1,1,1,1,0,1,0,0,1,0,0]*z*\
zz+2*I[z,1,1,1,0,1,1,0,1,1,1,0]*z*zz-2*I[z,1,1,0,1,1,0,1,1,1,1,0]*z*zz+4*I[z,\
1,zz,0,0,1,1,1,1,0,0,0]*z*zz-4*I[z,1,zz,1,1,0,0,1,0,1,1,0]*z*zz+4*I[z,1,1,1,0,\
0,1,1,0,0,0,0]*z*zz+2*I[z,1,1,1,0,0,0,0,1,1,1,0]*z*zz+2*I[z,1,1,1,1,1,0,0,0,0,\
1,0]*z*zz-4*I[z,1,zz,1,0,1,1,0,0,0,0,0]*z*zz-4*I[z,1,1,0,1,0,0,1,1,1,0,0]*z*\
zz-2*I[z,1,1,0,1,0,1,1,0,1,0,0]*z*zz-2*I[z,1,1,1,0,0,1,0,0,1,1,0]*z*zz-3*I[z,\
1,1,1,0,1,0,0,1,0,0,0]*z*zz-I[z,1,1,1,0,0,1,0,1,0,0,0]*z*zz+I[z,1,1,1,0,0,1,0,\
1,0,1,0]*z*zz-8*I[z,1,zz,1,1,0,0,1,1,0,0,0]*z*zz+4*I[z,1,zz,1,1,0,0,1,1,1,0,0]\
*z*zz-2*I[z,1,1,1,1,1,0,0,0,0,0,0]*z*zz-2*I[z,1,1,1,1,0,1,0,0,0,1,0]*z*zz+2*I[\
z,1,0,0,1,1,0,1,1,1,0,0]*z*zz+2*I[z,1,0,0,1,1,1,0,1,1,0,0]*z*zz+I[z,1,0,1,0,1,\
0,1,1,1,0,0]*z*zz+8*I[z,1,zz,1,0,0,1,1,0,0,1,0]*z*zz-4*I[z,1,zz,1,1,0,1,1,1,1,\
0,0]*z*zz+4*I[z,1,zz,0,0,1,1,1,0,1,1,0]*z*zz-4*I[z,1,zz,1,1,1,0,0,0,0,1,0]*z*\
zz-4*I[z,1,zz,0,0,0,1,0,1,1,1,0]*z*zz+4*I[z,1,zz,0,1,0,0,0,0,1,0,0]*z*zz-4*I[\
z,1,zz,1,1,1,0,1,1,0,1,0]*z*zz-4*I[z,1,zz,1,0,1,0,0,1,0,1,0]*z*zz+4*I[z,1,zz,\
1,1,1,1,0,0,0,0,0]*z*zz-4*I[z,1,zz,1,1,1,1,0,1,0,0,0]*z*zz+4*I[z,1,zz,0,1,0,0,\
1,0,1,1,0]*z*zz+4*I[z,1,zz,1,1,1,1,0,1,1,0,0]*z*zz-4*I[z,1,zz,0,0,1,0,1,1,1,1,\
0]*z*zz+4*I[z,1,zz,1,1,0,0,0,1,0,0,0]*z*zz+4*I[z,1,zz,0,0,0,1,1,0,1,0,0]*z*zz+\
4*I[z,1,zz,0,1,1,0,1,1,1,1,0]*z*zz-4*I[z,1,zz,1,0,1,1,1,1,0,0,0]*z*zz-2*I[z,1,\
0,0,1,1,0,1,0,1,0,0]*z*zz+4*I[z,1,zz,0,0,0,1,0,1,1,0,0]*z*zz+2*I[z,1,0,0,0,0,\
1,1,1,1,0,0]*z*zz-4*I[z,1,zz,0,0,1,0,0,1,1,0,0]*z*zz+4*I[z,1,zz,0,1,1,0,0,0,0,\
1,0]*z*zz+4*I[z,1,zz,0,0,0,1,1,1,0,1,0]*z*zz+4*I[z,1,zz,1,0,0,0,1,0,1,1,0]*z*\
zz-4*I[z,1,zz,0,0,0,1,1,1,1,0,0]*z*zz+I[z,1,1,1,1,1,0,0,1,0,0,0]*z*zz-2*I[z,1,\
1,1,1,0,1,1,0,0,0,0]*z*zz-I[z,1,1,1,1,0,1,0,1,0,0,0]*z*zz-2*I[z,1,1,1,1,1,0,0,\
0,1,1,0]*z*zz+I[z,1,1,1,1,0,1,0,1,0,1,0]*z*zz+I[z,1,1,1,0,1,0,1,1,0,0,0]*z*zz-\
I[z,1,1,1,0,1,0,1,1,0,1,0]*z*zz-2*I[z,1,1,1,0,1,1,0,1,0,1,0]*z*zz-2*I[z,1,1,0,\
1,1,0,1,0,1,1,0]*z*zz-2*I[z,1,1,0,1,1,0,1,1,0,0,0]*z*zz+2*I[z,1,1,0,1,1,0,1,1,\
0,1,0]*z*zz+4*I[z,1,1,0,1,1,1,0,0,1,0,0]*z*zz-2*I[z,1,1,0,1,1,1,0,1,0,1,0]*z*\
zz+2*I[z,1,1,0,1,0,1,1,0,1,1,0]*z*zz+2*I[z,1,1,0,1,0,1,1,1,0,1,0]*z*zz+4*I[z,\
1,1,0,1,0,0,1,1,1,1,0]*z*zz+2*I[z,1,1,1,1,0,1,0,0,1,1,0]*z*zz-I[z,1,0,1,0,1,0,\
1,1,1,1,0]*z*zz+2*I[z,1,0,1,0,1,1,1,0,1,1,0]*z*zz-I[z,1,0,1,1,1,0,0,1,1,1,0]*\
z*zz+I[z,1,0,1,0,0,1,1,1,1,1,0]*z*zz-2*I[z,1,0,1,1,1,0,1,0,1,1,0]*z*zz+I[z,1,\
0,1,1,0,1,0,1,1,1,0]*z*zz+I[z,1,0,1,1,0,1,1,1,0,1,0]*z*zz-4*I[z,1,zz,0,0,0,1,\
0,0,1,0,0]*z*zz+4*I[z,1,zz,1,1,0,1,1,0,1,1,0]*z*zz-2*I[z,1,1,1,0,1,1,1,0,0,0,\
0]*z*zz+2*I[z,1,0,0,1,1,1,0,1,0,1,0]*z*zz-2*I[z,1,0,0,0,0,1,1,1,1,1,0]*z*zz-4*\
I[z,1,0,0,1,1,0,0,1,1,0,0]*z*zz+2*I[z,1,0,0,1,1,1,1,0,0,0,0]*z*zz-2*I[z,1,0,0,\
1,1,1,1,0,0,1,0]*z*zz+4*I[z,1,0,0,1,1,0,0,1,1,1,0]*z*zz-2*I[z,1,0,0,1,1,1,0,1,\
0,0,0]*z*zz+4*I[z,1,zz,1,1,0,0,1,0,0,0,0]*z*zz+4*I[z,1,zz,1,1,0,1,1,1,0,0,0]*\
z*zz+4*I[z,1,zz,1,1,0,0,1,1,0,1,0]*z*zz-4*I[z,1,zz,1,1,0,0,0,0,1,0,0]*z*zz+4*\
I[z,1,zz,0,1,1,1,0,0,1,1,0]*z*zz+4*I[z,1,zz,1,0,1,1,1,1,0,1,0]*z*zz-4*I[z,1,\
zz,1,1,0,1,1,0,0,1,0]*z*zz-4*I[z,1,zz,0,1,0,1,1,1,0,0,0]*z*zz+2*I[z,1,0,1,1,1,\
0,1,0,1,0,0]*z*zz-I[z,1,0,1,1,0,1,0,1,1,0,0]*z*zz+2*I[z,1,0,1,1,0,1,1,0,1,0,0]\
*z*zz-2*I[z,1,0,1,0,1,1,0,1,1,0,0]*z*zz-4*I[z,1,0,1,1,0,0,1,1,0,1,0]*z*zz+2*I[\
z,1,0,1,1,1,0,1,0,0,0,0]*z*zz+2*I[z,1,1,1,0,0,1,0,0,0,1,0]*z*zz+4*I[z,1,zz,1,\
1,1,0,0,0,1,0,0]*z*zz+4*I[z,1,zz,0,0,1,0,0,0,1,1,0]*z*zz+4*I[z,1,zz,1,1,1,0,0,\
1,0,1,0]*z*zz+4*I[z,1,zz,1,0,1,1,1,0,0,0,0]*z*zz+3*I[z,1,1,1,0,1,0,0,1,1,0,0]*\
z*zz+2*I[z,1,1,0,1,1,0,1,0,1,0,0]*z*zz-I[z,1,1,1,1,1,0,1,1,1,1,0]*z*zz-4*I[z,\
1,zz,1,1,1,0,0,1,1,0,0]*z*zz-4*I[z,1,zz,0,1,1,1,1,0,0,0,0]*z*zz+I[z,1,1,1,1,0,\
1,1,1,1,1,0]*z*zz+4*I[z,1,zz,0,1,1,1,1,0,0,1,0]*z*zz+4*I[z,1,zz,1,1,1,0,1,0,0,\
1,0]*z*zz-4*I[z,1,zz,0,1,1,0,0,1,0,0,0]*z*zz+4*I[z,1,zz,0,1,1,0,1,0,0,0,0]*z*\
zz+4*I[z,1,zz,1,0,0,0,0,1,1,0,0]*z*zz-2*I[z,1,0,0,1,0,1,1,0,0,0,0]*z*zz-2*I[z,\
1,0,1,0,0,0,0,1,1,0,0]*z*zz+2*I[z,1,0,1,0,0,0,0,1,1,1,0]*z*zz+4*I[z,1,0,0,0,1,\
1,0,1,0,0,0]*z*zz-2*I[z,1,0,0,1,0,0,1,0,1,1,0]*z*zz+2*I[z,1,0,0,1,0,0,0,1,1,0,\
0]*z*zz-2*I[z,1,0,0,1,0,0,0,1,1,1,0]*z*zz-2*I[z,1,0,1,0,0,0,1,0,1,1,0]*z*zz-4*\
I[z,1,0,1,0,0,1,1,0,0,1,0]*z*zz+4*I[z,1,0,0,0,1,1,0,0,1,1,0]*z*zz+2*I[z,1,0,0,\
0,1,0,1,1,0,0,0]*z*zz-2*I[z,1,0,0,1,1,0,1,0,0,0,0]*z*zz+2*I[z,1,0,0,1,1,0,1,0,\
0,1,0]*z*zz+2*I[z,1,0,1,0,0,1,0,0,1,1,0]*z*zz+2*I[z,1,0,1,0,0,0,1,0,1,0,0]*z*\
zz-2*I[z,1,0,1,0,0,1,0,0,1,0,0]*z*zz+2*I[z,1,0,0,1,0,1,1,0,0,1,0]*z*zz+2*I[z,\
1,0,0,1,0,0,1,0,1,0,0]*z*zz-4*I[z,1,0,0,0,1,1,0,1,0,1,0]*z*zz+I[z,1,0,1,0,0,1,\
0,1,0,0,0]*z*zz-I[z,1,0,1,0,0,1,0,1,0,1,0]*z*zz+2*I[z,1,0,1,0,1,1,1,0,0,1,0]*\
z*zz-2*I[z,1,1,1,0,0,0,0,1,1,0,0]*z*zz-2*I[z,1,0,0,0,1,0,0,1,1,1,0]*z*zz+4*I[\
z,1,0,0,1,0,0,1,1,0,1,0]*z*zz-4*I[z,1,0,0,1,1,0,0,0,1,1,0]*z*zz+4*I[z,1,0,0,1,\
1,0,0,0,1,0,0]*z*zz-4*I[z,1,0,0,1,0,0,1,1,0,0,0]*z*zz-2*I[z,1,1,0,1,1,1,1,0,1,\
0,0]*z*zz+2*I[z,1,1,0,1,1,1,1,0,1,1,0]*z*zz+2*I[z,1,1,0,1,0,1,1,1,1,0,0]*z*zz-\
I[z,1,0,1,1,1,0,1,1,1,0,0]*z*zz+I[z,1,0,1,1,1,0,1,1,1,1,0]*z*zz-I[z,1,0,1,1,0,\
1,1,1,1,1,0]*z*zz+I[z,1,0,1,1,0,1,1,1,1,0,0]*z*zz-2*I[z,1,1,0,1,1,1,0,1,1,0,0]\
*z*zz-4*I[z,1,zz,0,0,1,1,0,1,0,0,0]*z*zz-3*I[z,1,0,1,0,0,1,1,1,0,0,0]*z*zz-4*\
I[z,1,zz,0,1,1,0,0,1,1,1,0]*z*zz+2*I[z,1,1,0,1,0,0,1,0,1,0,0]*z*zz-4*I[z,1,1,\
0,1,1,1,0,0,0,0,0]*z*zz+4*I[z,1,1,0,0,0,0,1,1,1,0,0]*z*zz+2*I[z,1,1,0,0,1,0,0,\
1,1,1,0]*z*zz+2*I[z,1,1,0,0,0,1,1,1,0,0,0]*z*zz-4*I[z,1,1,0,0,0,1,1,0,1,1,0]*\
z*zz+4*I[z,1,1,0,1,1,0,0,0,1,1,0]*z*zz-2*I[z,1,0,1,0,1,1,0,1,0,0,0]*z*zz+3*I[\
z,1,0,1,0,0,1,0,1,1,0,0]*z*zz-3*I[z,1,0,1,0,0,1,0,1,1,1,0]*z*zz-2*I[z,1,0,0,0,\
1,0,1,1,1,0,0]*z*zz+2*I[z,1,0,0,0,1,0,1,1,1,1,0]*z*zz+2*I[z,1,0,0,0,1,0,0,1,1,\
0,0]*z*zz-4*I[z,1,zz,1,0,0,1,1,0,0,0,0]*z*zz+4*I[z,1,zz,1,0,1,1,0,1,0,0,0]*z*\
zz+4*I[z,1,zz,1,1,1,0,1,1,0,0,0]*z*zz-4*I[z,1,zz,0,1,1,0,1,0,0,1,0]*z*zz-4*I[\
z,1,zz,1,0,0,1,1,0,1,1,0]*z*zz+I[z,1,0,1,1,1,0,0,1,1,0,0]*z*zz+4*I[z,1,zz,1,0,\
0,1,1,1,1,0,0]*z*zz-4*I[z,1,zz,1,0,0,0,0,1,1,1,0]*z*zz+4*I[z,1,zz,0,0,1,0,1,1,\
0,1,0]*z*zz-I[z,1,1,1,1,0,1,1,1,1,0,0]*z*zz-2*I[z,1,1,0,0,0,1,1,1,1,0,0]*z*zz+\
4*I[z,1,1,0,0,1,1,0,1,1,0,0]*z*zz+2*I[z,1,1,0,0,0,1,1,1,1,1,0]*z*zz-I[z,1,0,1,\
0,0,1,1,1,1,0,0]*z*zz-4*I[z,1,1,0,0,1,1,0,1,1,1,0]*z*zz-2*I[z,1,1,0,0,1,0,1,1,\
1,0,0]*z*zz+2*I[z,1,1,0,0,1,0,1,1,1,1,0]*z*zz+4*I[z,1,zz,0,1,1,1,1,0,1,0,0]*z*\
zz+8*I[z,1,zz,0,1,1,0,0,1,1,0,0]*z*zz-4*I[z,1,zz,1,0,0,0,0,1,0,0,0]*z*zz-4*I[\
z,1,zz,1,0,0,0,1,1,1,0,0]*z*zz+4*I[z,1,zz,0,1,0,0,1,1,0,0,0]*z*zz-4*I[z,1,zz,\
1,1,0,1,0,0,0,0,0]*z*zz-4*I[z,1,zz,0,0,1,0,0,0,0,1,0]*z*zz+2*I[z,1,1,0,1,1,0,\
1,1,1,0,0]*z*zz+2*I[z,1,1,0,1,1,1,0,1,1,1,0]*z*zz-2*I[z,1,1,0,1,0,1,1,1,1,1,0]\
*z*zz+2*I[z,1,0,0,1,0,1,1,1,1,1,0]*z*zz-2*I[z,1,0,0,1,0,1,1,1,1,0,0]*z*zz+4*I[\
z,1,zz,0,0,1,1,0,0,1,0,0]*z*zz-I[z,1,1,1,0,0,1,1,1,1,1,0]*z*zz-I[z,1,1,1,0,1,\
0,1,1,1,0,0]*z*zz+I[z,1,1,1,0,1,0,1,1,1,1,0]*z*zz-2*I[z,1,1,1,0,1,1,0,1,1,0,0]\
*z*zz+2*I[z,1,1,1,0,1,1,1,0,1,0,0]*z*zz-2*I[z,1,1,1,0,1,1,1,0,1,1,0]*z*zz+I[z,\
1,1,1,0,0,1,1,1,1,0,0]*z*zz-4*I[z,0,0,0,0,0,1,1,0,0,0]*z*zz+4*I[z,0,0,0,1,1,0,\
0,0,0,0]*z*zz+4*I[z,1,zz,0,1,1,1,0,1,0,0,0]*z*zz+4*I[z,1,0,0,0,0,1,0,0,1,0,0]*\
z*zz-2*I[z,1,0,0,0,1,0,0,1,0,0,0]*z*zz-4*I[z,1,0,0,0,0,1,0,0,1,1,0]*z*zz-2*I[\
z,1,0,0,0,0,1,0,1,0,0,0]*z*zz+2*I[z,1,0,0,0,0,1,0,1,0,1,0]*z*zz+2*I[z,1,0,0,0,\
1,0,0,1,0,1,0]*z*zz+4*I[z,1,zz,0,0,1,0,1,1,1,0,0]*z*zz-4*I[z,1,zz,1,0,0,1,0,1,\
1,0,0]*z*zz+4*I[z,1,zz,1,1,0,1,0,0,0,1,0]*z*zz+4*I[z,1,zz,1,1,0,1,0,0,1,0,0]*\
z*zz-4*I[z,1,zz,0,0,1,1,1,0,1,0,0]*z*zz+4*I[z,1,zz,1,0,0,1,0,1,1,1,0]*z*zz-4*\
I[z,1,zz,0,1,0,1,1,0,1,0,0]*z*zz-4*I[z,1,zz,0,1,0,0,1,1,1,1,0]*z*zz+2*I[z,1,0,\
0,1,1,0,1,0,1,1,0]*z*zz+2*I[z,1,0,0,1,1,0,1,1,0,0,0]*z*zz-2*I[z,1,0,0,1,1,0,1,\
1,0,1,0]*z*zz-4*I[z,zz,0,1,0,1,1,1,0,0,0]*zz-4*I[z,zz,1,0,0,1,1,1,1,0,0]*z+4*\
I[z,zz,1,0,0,1,1,1,1,0,0]*zz+4*I[z,zz,1,0,0,0,0,1,1,1,0]*z-4*I[z,zz,1,0,0,0,0,\
1,1,1,0]*zz-4*I[z,zz,0,0,1,0,1,1,0,1,0]*z+4*I[z,zz,0,0,1,0,1,1,0,1,0]*zz-4*I[\
z,zz,0,1,1,1,1,0,1,0,0]*z+4*I[z,zz,0,1,1,1,1,0,1,0,0]*zz-8*I[z,zz,0,1,1,0,0,1,\
1,0,0]*z+8*I[z,zz,0,1,1,0,0,1,1,0,0]*zz+4*I[z,zz,0,1,0,0,1,0,0,0,0]*z-4*I[z,\
zz,0,1,0,0,1,0,0,0,0]*zz+4*I[z,zz,1,1,1,1,0,0,1,0,0]*z-4*I[z,zz,1,1,1,1,0,0,1,\
0,0]*zz-4*I[z,zz,1,0,1,0,0,1,1,1,0]*z+4*I[z,zz,1,0,1,0,0,1,1,1,0]*zz-4*I[z,zz,\
0,0,1,0,0,1,0,0,0]*z+4*I[z,zz,0,0,1,0,0,1,0,0,0]*zz+4*I[z,zz,1,1,0,0,0,1,0,1,\
0]*z-4*I[z,zz,1,1,0,0,0,1,0,1,0]*zz-4*I[z,zz,0,1,0,1,1,1,1,0,0]*z+4*I[z,zz,0,\
1,0,1,1,1,1,0,0]*zz+4*I[z,zz,0,1,1,0,1,1,1,0,0]*z-4*I[z,zz,0,1,1,0,1,1,1,0,0]*\
zz+4*I[z,zz,1,0,0,0,0,1,0,0,0]*z-4*I[z,zz,1,0,0,0,0,1,0,0,0]*zz+4*I[z,zz,1,0,\
0,0,1,1,1,0,0]*z-4*I[z,zz,1,0,0,0,1,1,1,0,0]*zz-4*I[z,zz,0,1,0,0,1,1,0,0,0]*z+\
4*I[z,zz,0,1,0,0,1,1,0,0,0]*zz+4*I[z,zz,1,1,0,1,0,0,0,0,0]*z-4*I[z,zz,1,1,0,1,\
0,0,0,0,0]*zz+4*I[z,zz,0,0,1,0,0,0,0,1,0]*z-4*I[z,zz,0,0,1,0,0,0,0,1,0]*zz-4*\
I[z,zz,0,0,1,1,0,0,1,0,0]*z+4*I[z,zz,0,0,1,1,0,0,1,0,0]*zz-4*I[z,zz,0,0,1,1,1,\
1,0,0,0]*z+4*I[z,zz,0,0,1,1,1,1,0,0,0]*zz+4*I[z,zz,1,1,0,0,1,0,1,1,0]*z-4*I[z,\
zz,1,1,0,0,1,0,1,1,0]*zz+4*I[z,zz,1,0,1,1,0,0,0,0,0]*z-4*I[z,zz,1,0,1,1,0,0,0,\
0,0]*zz+8*I[z,zz,1,1,0,0,1,1,0,0,0]*z-8*I[z,zz,1,1,0,0,1,1,0,0,0]*zz-4*I[z,zz,\
1,1,0,0,1,1,1,0,0]*z+4*I[z,zz,1,1,0,0,1,1,1,0,0]*zz+4*I[z,zz,1,0,0,0,1,0,0,1,\
0]*z-4*I[z,zz,1,0,0,0,1,0,0,1,0]*zz+4*I[z,zz,0,1,1,1,0,1,1,0,0]*z-4*I[z,zz,0,\
1,1,1,0,1,1,0,0]*zz+4*I[z,zz,1,0,0,1,1,0,0,0,0]*z+4*I[z,0,1,1,1,1,0,0,0,0,0]*\
z-4*I[z,0,1,1,1,1,0,1,0,0,0]*z+4*I[z,0,1,1,1,1,0,1,1,0,0]*z-4*I[z,0,1,0,0,0,1,\
1,1,0,0]*z-4*I[z,0,1,0,1,1,0,0,0,0,0]*z+4*I[z,0,1,1,0,0,1,1,1,0,0]*z+4*I[z,0,\
1,0,0,0,1,1,0,0,0]*z-4*I[z,0,1,1,1,1,0,0,1,0,0]*z+4*I[z,0,1,1,0,0,1,0,0,0,0]*\
z-4*I[z,0,0,1,1,0,0,1,0,0,0]*z+4*I[z,zz,0,0,0,1,1,0,1,0,0]*zz-4*I[z,zz,0,1,1,\
0,1,1,1,1,0]*z+4*I[z,zz,0,1,1,0,1,1,1,1,0]*zz+4*I[z,zz,1,0,1,1,1,1,0,0,0]*z-4*\
I[z,zz,1,0,1,1,1,1,0,0,0]*zz-4*I[z,zz,0,0,0,1,0,1,1,0,0]*z+4*I[z,zz,0,0,0,1,0,\
1,1,0,0]*zz+4*I[z,zz,0,0,1,0,0,1,1,0,0]*z-4*I[z,zz,0,0,1,0,0,1,1,0,0]*zz-4*I[\
z,zz,0,1,1,0,0,0,0,1,0]*z+4*I[z,zz,0,1,1,0,0,0,0,1,0]*zz-4*I[z,zz,0,0,0,1,1,1,\
0,1,0]*z+4*I[z,zz,0,0,0,1,1,1,0,1,0]*zz-4*I[z,zz,1,0,0,0,1,0,1,1,0]*z+4*I[z,\
zz,1,0,0,0,1,0,1,1,0]*zz+4*I[z,zz,0,0,0,1,1,1,1,0,0]*z-4*I[z,zz,0,0,0,1,1,1,1,\
0,0]*zz+8*I[z,zz,0,0,1,1,0,0,1,1,0]*z-8*I[z,zz,0,0,1,1,0,0,1,1,0]*zz-4*I[z,zz,\
0,0,1,1,0,1,1,1,0]*z+4*I[z,zz,0,0,1,1,0,1,1,1,0]*zz+4*I[z,zz,0,1,1,1,1,0,1,1,\
0]*z-4*I[z,zz,0,1,1,1,1,0,1,1,0]*zz+4*I[z,zz,0,0,0,1,1,0,0,1,0]*z-4*I[z,zz,0,\
0,0,1,1,0,0,1,0]*zz-4*I[z,zz,1,0,1,1,0,0,1,1,0]*z+4*I[z,zz,1,0,1,1,0,0,1,1,0]*\
zz-4*I[z,zz,0,1,0,0,0,1,1,1,0]*z+4*I[z,zz,0,1,0,0,0,1,1,1,0]*zz-4*I[z,zz,0,0,\
0,0,1,1,1,1,0]*z+4*I[z,zz,0,0,0,0,1,1,1,1,0]*zz-4*I[z,zz,1,0,0,1,0,0,0,0,0]*z+\
4*I[z,zz,1,0,0,1,0,0,0,0,0]*zz+4*I[z,zz,1,0,0,1,0,0,0,1,0]*z-4*I[z,zz,1,0,0,1,\
0,0,0,1,0]*zz-4*I[z,zz,1,1,1,1,0,1,1,0,0]*z+4*I[z,zz,1,1,1,1,0,1,1,0,0]*zz+4*\
I[z,zz,0,0,1,0,1,1,1,1,0]*z-4*I[z,zz,0,0,1,0,1,1,1,1,0]*zz-4*I[z,zz,1,1,0,0,0,\
1,0,0,0]*z+4*I[z,zz,1,1,0,0,0,1,0,0,0]*zz-4*I[z,zz,0,1,1,1,0,1,0,0,0]*z+4*I[z,\
zz,0,1,1,1,0,1,0,0,0]*zz-4*I[z,zz,0,0,0,0,1,0,0,1,0]*z+4*I[z,zz,0,0,0,0,1,0,0,\
1,0]*zz+4*I[z,zz,1,0,1,1,0,1,1,1,0]*z-4*I[z,zz,1,0,1,1,0,1,1,1,0]*zz-4*I[z,zz,\
1,1,0,0,0,0,1,1,0]*z+4*I[z,zz,1,1,0,0,0,0,1,1,0]*zz+4*I[z,zz,0,1,1,1,0,0,0,1,\
0]*z-4*I[z,zz,0,1,1,1,0,0,0,1,0]*zz+4*I[z,zz,0,1,0,0,0,1,1,0,0]*z-4*I[z,zz,0,\
1,0,0,0,1,1,0,0]*zz-4*I[z,zz,1,0,1,0,0,0,0,1,0]*z+4*I[z,zz,1,0,1,0,0,0,0,1,0]*\
zz-4*I[z,zz,0,0,1,1,0,0,0,1,0]*z+4*I[z,zz,0,0,1,1,0,0,0,1,0]*zz+4*I[z,zz,0,0,\
0,0,1,1,0,1,0]*z-4*I[z,zz,0,0,0,0,1,1,0,1,0]*zz+4*I[z,zz,1,0,1,0,0,0,1,1,0]*z-\
4*I[z,zz,1,0,1,0,0,0,1,1,0]*zz+4*I[z,zz,0,0,1,1,1,1,0,1,0]*z-4*I[z,zz,0,0,1,1,\
1,1,0,1,0]*zz+4*I[z,zz,1,0,1,1,1,0,0,1,0]*z-4*I[z,zz,1,0,1,1,1,0,0,1,0]*zz-4*\
I[z,zz,1,0,0,0,1,1,0,0,0]*z+4*I[z,zz,1,0,0,0,1,1,0,0,0]*zz+4*I[z,zz,0,0,1,1,0,\
1,0,0,0]*z-4*I[z,zz,1,0,0,1,1,0,0,0,0]*zz-4*I[z,zz,1,0,1,1,0,1,0,0,0]*z+4*I[z,\
zz,1,0,1,1,0,1,0,0,0]*zz-4*I[z,zz,1,1,1,0,1,1,0,0,0]*z+4*I[z,zz,1,1,1,0,1,1,0,\
0,0]*zz+4*I[z,zz,0,1,1,0,1,0,0,1,0]*z-4*I[z,zz,0,1,1,0,1,0,0,1,0]*zz+4*I[z,zz,\
1,0,0,1,1,0,1,1,0]*z-4*I[z,zz,1,0,0,1,1,0,1,1,0]*zz+4*I[z,zz,0,0,0,0,1,0,1,1,\
0]*z-4*I[z,zz,0,0,0,0,1,0,1,1,0]*zz+4*I[z,zz,0,1,1,0,0,0,1,0,0]*z-4*I[z,zz,0,\
1,1,0,0,0,1,0,0]*zz-4*I[z,zz,0,1,0,1,1,0,0,0,0]*z+4*I[z,zz,0,1,0,1,1,0,0,0,0]*\
zz+4*I[z,zz,0,1,0,1,1,0,1,0,0]*z-4*I[z,zz,0,1,0,1,1,0,1,0,0]*zz+4*I[z,zz,0,1,\
0,0,1,1,1,1,0]*z-4*I[z,zz,0,1,0,0,1,1,1,1,0]*zz-4*I[z,zz,1,1,0,0,1,0,0,0,0]*z+\
4*I[z,zz,1,1,0,0,1,0,0,0,0]*zz-4*I[z,zz,1,1,0,1,1,1,0,0,0]*z+4*I[z,zz,1,1,0,1,\
1,1,0,0,0]*zz-4*I[z,zz,1,1,0,0,1,1,0,1,0]*z+4*I[z,zz,1,1,0,0,1,1,0,1,0]*zz+4*\
I[z,zz,1,1,0,0,0,0,1,0,0]*z-4*I[z,zz,1,1,0,0,0,0,1,0,0]*zz-4*I[z,zz,0,1,1,1,0,\
0,1,1,0]*z+4*I[z,zz,0,1,1,1,0,0,1,1,0]*zz-4*I[z,zz,1,0,1,1,1,1,0,1,0]*z+4*I[z,\
zz,1,0,1,1,1,1,0,1,0]*zz+4*I[z,zz,1,1,0,1,1,0,0,1,0]*z-4*I[z,zz,1,1,0,1,1,0,0,\
1,0]*zz+4*I[z,zz,0,1,0,1,1,1,0,0,0]*z-4*I[z,1,0,1,0,0,1,0,1,1,0]*zz+8*I[z,1,0,\
0,1,1,0,0,1,1,0]*zz+4*I[z,1,0,0,1,0,1,1,0,0,0]*zz+4*I[z,1,1,0,0,0,1,0,1,0,0]*\
zz+4*I[z,1,0,1,0,0,1,0,1,0,0]*zz-4*I[z,1,0,1,1,1,0,0,0,0,0]*zz+4*I[z,1,0,0,0,\
0,1,1,1,0,0]*zz+4*I[z,1,0,0,0,1,1,1,0,0,0]*zz-4*I[z,0,0,1,0,0,1,1,1,1,0]*z+4*\
I[z,1,0,1,1,1,0,0,1,0,0]*zz+4*I[z,1,0,1,0,0,1,1,1,1,0]*zz+4*I[z,1,1,1,0,1,0,0,\
1,1,0]*zz-4*I[z,1,1,0,1,1,0,0,1,1,0]*zz-4*I[z,1,1,0,1,1,1,0,0,0,0]*zz+4*I[z,1,\
1,0,1,1,1,0,0,1,0]*zz+4*I[z,1,1,1,0,1,1,0,0,1,0]*zz-4*I[z,1,1,0,1,0,0,1,1,1,0]\
*zz-4*I[z,1,1,1,1,0,0,1,0,1,0]*zz+4*I[z,1,0,1,1,1,1,0,0,0,0]*zz-4*I[z,1,0,1,1,\
1,1,0,0,1,0]*zz+4*I[z,1,0,1,1,0,0,1,1,1,0]*zz-8*I[z,1,0,0,1,1,0,0,1,0,0]*zz-4*\
I[z,0,1,0,0,1,1,0,1,1,0]*z+4*I[z,0,0,0,1,1,0,1,1,1,0]*z+4*I[z,zz,0,0,0,1,0,0,\
1,0,0]*z-4*I[z,zz,0,0,0,1,0,0,1,0,0]*zz-4*I[z,zz,1,1,0,1,1,0,1,1,0]*z+4*I[z,\
zz,1,1,0,1,1,0,1,1,0]*zz+4*I[z,zz,1,1,0,1,0,0,1,1,0]*z-4*I[z,zz,1,1,0,1,0,0,1,\
1,0]*zz-8*I[z,zz,1,0,0,1,1,0,0,1,0]*z+8*I[z,zz,1,0,0,1,1,0,0,1,0]*zz+4*I[z,zz,\
1,1,0,1,1,1,1,0,0]*z-4*I[z,zz,1,1,0,1,1,1,1,0,0]*zz-4*I[z,zz,0,0,1,1,1,0,1,1,\
0]*z+4*I[z,zz,0,0,1,1,1,0,1,1,0]*zz+4*I[z,zz,1,1,1,0,0,0,0,1,0]*z-4*I[z,zz,1,\
1,1,0,0,0,0,1,0]*zz+4*I[z,zz,0,0,0,1,0,1,1,1,0]*z-4*I[z,zz,0,0,0,1,0,1,1,1,0]*\
zz-4*I[z,zz,0,1,0,0,0,0,1,0,0]*z+4*I[z,zz,0,1,0,0,0,0,1,0,0]*zz+4*I[z,zz,1,1,\
1,0,1,1,0,1,0]*z-4*I[z,zz,1,1,1,0,1,1,0,1,0]*zz+4*I[z,zz,1,0,1,0,0,1,0,1,0]*z-\
4*I[z,zz,1,0,1,0,0,1,0,1,0]*zz-4*I[z,zz,1,1,1,1,0,0,0,0,0]*z+4*I[z,zz,1,1,1,1,\
0,0,0,0,0]*zz+4*I[z,zz,1,1,1,1,0,1,0,0,0]*z-4*I[z,zz,1,1,1,1,0,1,0,0,0]*zz-4*\
I[z,zz,0,1,0,0,1,0,1,1,0]*z+4*I[z,zz,0,1,0,0,1,0,1,1,0]*zz-4*I[z,zz,1,1,1,0,0,\
0,1,0,0]*z+4*I[z,zz,1,1,1,0,0,0,1,0,0]*zz-4*I[z,zz,0,0,1,0,0,0,1,1,0]*z+4*I[z,\
zz,0,0,1,0,0,0,1,1,0]*zz-4*I[z,zz,1,1,1,0,0,1,0,1,0]*z+4*I[z,zz,1,1,1,0,0,1,0,\
1,0]*zz-4*I[z,zz,1,0,1,1,1,0,0,0,0]*z+4*I[z,zz,1,0,1,1,1,0,0,0,0]*zz+4*I[z,zz,\
1,1,1,0,0,1,1,0,0]*z-4*I[z,zz,1,1,1,0,0,1,1,0,0]*zz+4*I[z,zz,0,1,1,1,1,0,0,0,\
0]*z-4*I[z,zz,0,1,1,1,1,0,0,0,0]*zz-4*I[z,zz,0,1,1,1,1,0,0,1,0]*z+4*I[z,zz,0,\
1,1,1,1,0,0,1,0]*zz-4*I[z,zz,1,1,1,0,1,0,0,1,0]*z+4*I[z,zz,1,1,1,0,1,0,0,1,0]*\
zz-4*I[z,zz,0,0,1,1,0,1,0,0,0]*zz+4*I[z,zz,0,1,1,0,0,1,1,1,0]*z-4*I[z,zz,0,1,\
1,0,0,1,1,1,0]*zz+4*I[z,zz,1,1,1,0,1,0,0,0,0]*z-4*I[z,zz,1,1,1,0,1,0,0,0,0]*\
zz+4*I[z,zz,1,0,0,1,1,1,0,1,0]*z-4*I[z,zz,1,0,0,1,1,1,0,1,0]*zz+4*I[z,zz,0,1,\
0,0,0,0,1,1,0]*z-4*I[z,zz,0,1,0,0,0,0,1,1,0]*zz-4*I[z,zz,0,0,0,1,0,0,1,1,0]*z+\
4*I[z,zz,0,0,0,1,0,0,1,1,0]*zz-4*I[z,zz,0,0,1,0,1,1,1,0,0]*z+4*I[z,zz,0,0,1,0,\
1,1,1,0,0]*zz+4*I[z,zz,1,0,0,1,0,1,1,0,0]*z-4*I[z,zz,1,0,0,1,0,1,1,0,0]*zz-4*\
I[z,zz,1,1,0,1,0,0,0,1,0]*z+4*I[z,zz,1,1,0,1,0,0,0,1,0]*zz-4*I[z,zz,1,1,0,1,0,\
0,1,0,0]*z+4*I[z,zz,1,1,0,1,0,0,1,0,0]*zz+4*I[z,zz,0,0,1,1,1,0,1,0,0]*z-4*I[z,\
zz,0,0,1,1,1,0,1,0,0]*zz-4*I[z,zz,1,0,0,1,0,1,1,1,0]*z+4*I[z,zz,1,0,0,1,0,1,1,\
1,0]*zz+4*I[z,zz,0,1,1,0,0,1,0,0,0]*z-4*I[z,zz,0,1,1,0,0,1,0,0,0]*zz-4*I[z,zz,\
0,1,1,0,1,0,0,0,0]*z+4*I[z,zz,0,1,1,0,1,0,0,0,0]*zz-4*I[z,zz,1,0,0,0,0,1,1,0,\
0]*z+4*I[z,zz,1,0,0,0,0,1,1,0,0]*zz+4*I[z,zz,0,0,1,0,1,1,0,0,0]*z-4*I[z,zz,0,\
0,1,0,1,1,0,0,0]*zz-4*I[z,zz,1,0,0,0,0,1,0,1,0]*z+4*I[z,zz,1,0,0,0,0,1,0,1,0]*\
zz-4*I[z,zz,0,0,0,1,1,0,1,0,0]*z+4*I[z,1,1,0,1,1,1,1,0,0,0]*zz-4*I[z,1,1,0,1,\
1,1,1,0,1,0]*zz+4*I[z,1,1,0,1,1,0,1,1,1,0]*zz-4*I[z,1,0,1,1,0,1,1,1,1,0]*zz-4*\
I[z,0,0,0,0,1,1,0,0,1,0]*z+4*I[z,0,0,0,1,0,0,0,1,1,0]*z-4*I[z,1,0,0,0,1,0,1,1,\
0,0]*zz+4*I[z,1,0,0,0,1,0,1,1,1,0]*zz+4*I[z,1,1,0,0,0,0,1,1,1,0]*zz+4*I[z,1,1,\
1,1,0,0,0,0,1,0]*zz-4*I[z,1,0,1,0,0,1,1,1,0,0]*zz-4*I[z,1,1,0,1,0,0,1,0,0,0]*\
zz-4*I[z,1,1,1,1,0,0,0,0,0,0]*zz+4*I[z,1,1,1,0,0,0,0,1,0,0]*zz-4*I[z,1,1,1,0,\
0,0,0,1,1,0]*zz-4*I[z,1,1,1,0,0,0,1,0,0,0]*zz+4*I[z,1,1,1,0,0,0,1,0,1,0]*zz-4*\
I[z,1,1,1,0,1,0,0,0,1,0]*zz+4*I[z,1,0,1,1,0,1,0,0,1,0]*zz+4*I[z,1,1,0,1,0,0,1,\
0,1,0]*zz-4*I[z,1,0,0,1,0,1,1,0,1,0]*zz+4*I[z,1,1,1,0,1,0,0,0,0,0]*zz-8*I[z,1,\
1,0,0,1,1,0,0,1,0]*zz+4*I[z,1,1,0,1,0,0,0,1,1,0]*zz-4*I[z,1,1,0,0,0,1,0,1,1,0]\
*zz+4*I[z,1,0,1,1,1,0,0,0,1,0]*zz-4*I[z,1,0,0,1,1,0,1,1,1,0]*zz+4*I[z,1,0,0,1,\
1,1,0,1,0,0]*zz-4*I[z,1,0,0,1,1,1,0,1,1,0]*zz-4*I[z,1,0,0,1,0,1,1,1,0,0]*zz+4*\
I[z,1,0,0,1,0,1,1,1,1,0]*zz+4*I[z,1,0,0,1,1,1,1,0,1,0]*zz-4*I[z,1,0,0,1,1,1,1,\
0,0,0]*zz+4*I[z,1,1,1,0,1,1,0,1,0,0]*zz+4*I[z,1,0,0,0,1,1,0,0,1,0]*zz+4*I[z,1,\
0,0,0,0,1,1,0,1,0]*zz+4*I[z,1,0,0,1,0,0,0,1,0,0]*zz-4*I[z,1,0,0,0,0,1,0,1,0,0]\
*zz-4*I[z,1,0,0,0,1,1,0,0,0,0]*zz-4*I[z,1,0,0,0,0,1,1,0,0,0]*zz+4*I[z,1,0,0,1,\
1,0,0,0,0,0]*zz-4*I[z,1,0,0,1,0,0,0,1,1,0]*zz+4*I[z,1,0,0,0,0,1,0,1,1,0]*zz+4*\
I[z,1,0,0,0,1,0,0,1,0,0]*zz-4*I[z,1,0,0,0,1,0,0,1,1,0]*zz-4*I[z,1,1,0,0,0,0,1,\
1,0,0]*zz+8*I[z,1,1,0,0,1,1,0,0,0,0]*zz+4*I[z,1,1,0,0,0,0,1,0,0,0]*zz-4*I[z,1,\
1,0,0,0,0,1,0,1,0]*zz-4*I[z,1,0,0,1,1,0,0,0,1,0]*zz-4*I[z,0,0,1,1,1,0,0,0,1,0]\
*z-4*I[z,1,0,0,0,0,1,1,1,1,0]*zz+4*I[z,1,0,1,1,0,0,0,0,0,0]*zz-4*I[z,1,0,0,0,\
1,1,1,0,1,0]*zz-4*I[z,1,0,1,0,0,0,1,1,1,0]*zz+4*I[z,1,0,1,0,0,0,1,1,0,0]*zz+4*\
I[z,0,0,0,0,0,1,1,1,1,0]*z+4*I[z,0,0,1,1,1,0,0,1,1,0]*z+4*I[z,1,0,0,1,1,0,1,1,\
0,0]*zz+4*I[z,1,0,0,1,0,0,0,0,1,0]*zz-4*I[z,1,0,0,0,0,1,0,0,1,0]*zz-4*I[z,0,0,\
0,1,0,0,0,0,1,0]*z-4*I[z,0,0,0,0,0,1,0,1,1,0]*z+4*I[z,0,0,0,0,0,1,0,0,1,0]*z+\
4*I[z,0,0,0,1,1,0,0,0,1,0]*z-4*I[z,0,0,0,0,0,1,1,0,1,0]*z+4*I[z,1,1,1,1,0,0,1,\
0,0,0]*zz-4*I[z,1,1,1,0,1,1,0,0,0,0]*zz+4*I[z,1,1,0,1,1,0,0,1,0,0]*zz-4*I[z,1,\
1,1,0,1,1,0,1,1,0]*zz-4*I[z,1,1,1,1,0,1,1,0,0,0]*zz+4*I[z,1,1,1,1,0,1,1,0,1,0]\
*zz-4*I[z,1,1,1,0,1,0,0,1,0,0]*zz+4*I[z,1,1,1,1,0,1,0,0,0,0]*zz-4*I[z,1,1,1,1,\
0,1,0,0,1,0]*zz-4*I[z,1,0,1,1,1,0,0,1,1,0]*zz-4*I[z,1,1,1,0,0,1,1,0,1,0]*zz+4*\
I[z,1,1,0,0,1,1,0,1,1,0]*zz+4*I[z,1,1,0,0,1,1,1,0,1,0]*zz-4*I[z,1,1,1,0,0,1,0,\
1,0,0]*zz-4*I[z,1,1,0,0,1,1,0,1,0,0]*zz-4*I[z,1,1,0,0,1,1,1,0,0,0]*zz+4*I[z,1,\
1,1,0,0,1,1,0,0,0]*zz+4*I[z,1,1,1,0,0,1,0,1,1,0]*zz+4*I[z,1,1,0,0,1,0,1,1,0,0]\
*zz-4*I[z,1,1,0,0,1,0,1,1,1,0]*zz+4*I[z,1,1,0,0,0,1,0,0,1,0]*zz+4*I[z,1,1,0,0,\
1,0,0,0,1,0]*zz+4*I[z,1,1,0,1,0,0,1,1,0,0]*zz-4*I[z,1,0,1,1,0,0,1,1,0,0]*zz-4*\
I[z,1,0,0,1,0,0,0,0,0,0]*zz+4*I[z,1,0,0,0,0,1,0,0,0,0]*zz+4*I[z,0,0,1,1,0,0,0,\
0,1,0]*z-4*I[z,1,1,0,1,0,0,0,0,1,0]*zz-4*I[z,1,1,0,0,1,0,0,0,0,0]*zz-4*I[z,1,\
0,1,1,0,0,0,0,1,0]*zz+4*I[z,1,0,1,0,0,0,0,1,1,0]*zz-4*I[z,1,0,1,0,0,0,0,1,0,0]\
*zz-4*I[z,1,1,0,0,0,1,0,0,0,0]*zz+4*I[z,1,1,0,1,0,0,0,0,0,0]*zz-4*I[z,1,1,0,1,\
0,0,0,1,0,0]*zz-4*I[z,1,0,1,1,0,1,0,0,0,0]*zz+4*I[z,1,0,1,1,0,1,1,1,0,0]*zz-4*\
I[z,1,1,0,1,1,0,1,1,0,0]*zz-4*I[z,1,0,1,1,1,1,0,1,0,0]*zz+4*I[z,1,0,1,1,1,1,0,\
1,1,0]*zz-2*I[z,1,1,0,0,1,0,1,1,0,1,0]*z*zz+2*I[z,1,1,1,1,0,1,0,0,0,0,0]*z*zz-\
4*I[z,1,1,1,0,0,1,1,0,0,1,0]*z*zz+2*I[z,1,1,1,0,1,0,0,0,1,1,0]*z*zz-2*I[z,1,1,\
1,0,0,0,1,0,1,1,0]*z*zz+4*I[z,1,1,0,1,1,1,0,0,0,1,0]*z*zz-2*I[z,1,1,0,1,0,1,1,\
0,0,1,0]*z*zz+4*I[z,1,1,0,0,1,1,0,1,0,1,0]*z*zz-4*I[z,1,1,0,1,0,0,1,1,0,1,0]*\
z*zz-4*I[z,1,zz,1,0,0,0,1,0,0,1,0]*z*zz-4*I[z,1,zz,0,1,1,1,0,1,1,0,0]*z*zz-4*\
I[z,1,0,0,0,1,1,0,0,1,0,0]*z*zz+4*I[z,1,0,1,0,0,1,1,0,0,0,0]*z*zz+4*I[z,0,0,0,\
1,1,1,0,1,0,0]*z*zz-4*I[z,0,0,0,1,1,1,0,1,1,0]*z*zz-4*I[z,0,0,0,1,1,1,1,0,0,0]\
*z*zz+4*I[z,0,0,0,1,1,1,1,0,1,0]*z*zz+8*I[z,1,0,0,1,1,0,0,1,0,0]*zz*z-4*I[z,0,\
1,0,1,1,1,0,0,0,0]*z*zz-4*I[z,0,1,0,1,0,0,1,1,1,0]*z*zz+4*I[z,0,1,0,0,1,1,0,1,\
1,0]*z*zz-2*I[z,1,0,1,1,0,1,0,0,1,0,0]*z*zz+4*I[z,1,0,1,1,0,0,1,1,0,0,0]*z*zz+\
4*I[z,1,0,1,1,0,0,1,0,1,1,0]*z*zz-2*I[z,1,0,1,1,1,0,1,0,0,1,0]*z*zz+2*I[z,1,0,\
1,1,0,1,0,0,1,1,0]*z*zz-4*I[z,1,zz,1,1,1,0,1,0,0,0,0]*z*zz-4*I[z,1,zz,1,0,0,1,\
1,1,0,1,0]*z*zz+3*I[z,1,0,1,1,1,0,0,1,0,0,0]*z*zz-2*I[z,1,0,1,1,0,1,1,0,0,0,0]\
*z*zz+I[z,1,0,1,1,0,1,0,1,0,0,0]*z*zz+2*I[z,1,0,1,1,1,0,0,0,1,1,0]*z*zz-I[z,1,\
0,1,1,0,1,0,1,0,1,0]*z*zz-4*I[z,1,0,1,1,0,0,1,0,1,0,0]*z*zz+I[z,1,0,1,0,1,0,1,\
1,0,1,0]*z*zz+2*I[z,1,0,1,0,1,1,0,1,0,1,0]*z*zz+I[z,1,0,1,0,1,0,0,1,0,1,0]*z*\
zz-2*I[z,1,1,0,0,1,0,0,1,0,1,0]*z*zz-4*I[z,1,zz,0,1,0,0,0,0,1,1,0]*z*zz+4*I[z,\
1,zz,0,0,0,1,0,0,1,1,0]*z*zz-4*I[z,1,zz,0,1,0,0,1,0,0,0,0]*z*zz-4*I[z,1,zz,1,\
1,1,1,0,0,1,0,0]*z*zz+4*I[z,1,zz,1,0,1,0,0,1,1,1,0]*z*zz+2*I[z,1,0,1,1,0,1,1,\
0,0,1,0]*z*zz+4*I[z,1,zz,1,0,1,0,0,0,0,1,0]*z*zz-2*I[z,1,0,1,0,1,0,0,0,1,0,0]*\
z*zz-I[z,1,0,1,0,1,0,0,1,0,0,0]*z*zz-4*I[z,1,0,0,0,0,1,1,0,1,0,0]*z*zz-2*I[z,\
1,0,0,0,0,1,1,1,0,1,0]*z*zz+4*I[z,1,zz,0,0,1,1,0,0,0,1,0]*z*zz-4*I[z,1,zz,0,0,\
0,0,1,1,0,1,0]*z*zz-4*I[z,1,zz,1,0,1,0,0,0,1,1,0]*z*zz-4*I[z,1,1,0,0,1,1,0,0,\
0,1,0]*z*zz-4*I[z,1,zz,0,0,1,1,1,1,0,1,0]*z*zz-4*I[z,1,1,0,0,0,0,1,1,1,1,0]*z*\
zz-4*I[z,1,zz,1,0,1,1,1,0,0,1,0]*z*zz-4*I[z,1,0,1,0,1,1,0,0,1,1,0]*z*zz+3*I[z,\
1,0,1,0,0,1,1,1,0,1,0]*z*zz-2*I[z,1,1,0,0,0,1,0,1,1,0,0]*z*zz+2*I[z,1,1,0,0,0,\
1,0,1,1,1,0]*z*zz-2*I[z,1,1,0,1,1,0,1,0,0,0,0]*z*zz-2*I[z,1,1,0,1,0,0,1,0,1,1,\
0]*z*zz+4*I[z,1,1,0,0,1,1,0,0,1,1,0]*z*zz-4*I[z,1,1,0,0,1,1,0,1,0,0,0]*z*zz+2*\
I[z,1,1,0,0,1,0,1,1,0,0,0]*z*zz-I[z,1,0,1,0,1,0,1,1,0,0,0]*z*zz+4*I[z,1,0,1,0,\
1,1,0,0,1,0,0]*z*zz+I[z,1,0,1,0,1,0,0,1,1,0,0]*z*zz-2*I[z,1,0,0,1,0,1,1,0,1,1,\
0]*z*zz-2*I[z,1,0,0,1,0,1,1,1,0,1,0]*z*zz+4*I[z,1,zz,1,0,0,0,1,1,0,0,0]*z*zz+\
I[z,1,1,1,1,1,0,1,1,1,0,0]*z*zz+2*I[z,1,1,1,0,0,0,1,0,1,0,0]*z*zz-4*I[z,0,1,1,\
0,1,0,0,1,0,0]*z*zz+4*I[z,1,0,1,1,0,1,0,0,0,0]*zz*z+4*I[z,1,0,1,0,0,1,0,1,1,0]\
*zz*z-8*I[z,1,0,0,1,1,0,0,1,1,0]*zz*z-4*I[z,1,0,0,1,0,1,1,0,0,0]*zz*z-4*I[z,1,\
1,0,0,0,1,0,1,0,0]*zz*z-4*I[z,1,0,1,0,0,1,0,1,0,0]*zz*z+4*I[z,1,0,1,1,1,0,0,0,\
0,0]*zz*z-4*I[z,1,0,0,0,0,1,1,1,0,0]*zz*z-4*I[z,1,0,0,0,1,1,1,0,0,0]*zz*z+4*I[\
z,0,1,0,0,1,0,1,1,0,0]*z*zz-4*I[z,0,1,0,0,1,0,1,1,1,0]*z*zz+4*I[z,0,0,1,0,0,1,\
1,1,1,0]*z*zz-4*I[z,0,0,0,1,0,1,1,1,0,0]*z*zz+4*I[z,0,0,0,1,0,1,1,1,1,0]*z*zz-\
4*I[z,1,0,1,1,1,0,0,1,0,0]*zz*z-4*I[z,1,0,1,0,0,1,1,1,1,0]*zz*z-4*I[z,1,1,1,0,\
1,0,0,1,1,0]*zz*z+4*I[z,1,1,0,1,1,0,0,1,1,0]*zz*z+4*I[z,1,1,0,1,1,1,0,0,0,0]*\
zz*z-4*I[z,1,1,0,1,1,1,0,0,1,0]*zz*z-4*I[z,1,1,1,0,1,1,0,0,1,0]*zz*z+4*I[z,1,\
1,0,1,0,0,1,1,1,0]*zz*z+4*I[z,1,1,1,1,0,0,1,0,1,0]*zz*z-4*I[z,1,0,1,1,1,1,0,0,\
0,0]*zz*z+4*I[z,1,0,1,1,1,1,0,0,1,0]*zz*z-4*I[z,0,1,1,1,0,1,1,0,0,0]*z*zz+4*I[\
z,0,1,1,1,0,1,1,0,1,0]*z*zz+4*I[z,0,1,0,1,1,1,1,0,0,0]*z*zz-4*I[z,0,1,0,1,1,1,\
1,0,1,0]*z*zz-4*I[z,1,0,1,1,0,0,1,1,1,0]*zz*z-4*I[z,0,1,1,0,1,1,0,1,1,0]*z*zz+\
4*I[z,0,1,0,1,1,0,1,1,1,0]*z*zz-4*I[z,1,zz,0,0,0,0,1,0,1,1,0]*z*zz-4*I[z,1,zz,\
0,1,1,0,0,0,1,0,0]*z*zz+4*I[z,1,1,0,0,0,1,1,0,0,1,0]*z*zz+4*I[z,1,1,0,0,0,0,1,\
1,0,1,0]*z*zz-2*I[z,1,0,0,0,1,0,1,1,0,1,0]*z*zz+4*I[z,1,1,0,0,1,0,0,0,1,0,0]*\
z*zz-4*I[z,1,1,0,0,0,0,1,0,1,0,0]*z*zz-4*I[z,1,1,0,0,0,1,1,0,0,0,0]*z*zz-4*I[\
z,1,1,0,0,0,0,1,1,0,0,0]*z*zz+2*I[z,1,1,0,0,0,1,0,1,0,0,0]*z*zz-2*I[z,1,1,0,0,\
0,1,0,1,0,1,0]*z*zz+4*I[z,1,1,0,0,1,1,0,0,0,0,0]*z*zz-4*I[z,1,1,0,0,1,0,0,0,1,\
1,0]*z*zz+2*I[z,1,1,0,0,1,0,0,1,0,0,0]*z*zz+4*I[z,1,1,0,0,0,0,1,0,1,1,0]*z*zz+\
4*I[z,1,zz,0,1,0,1,1,0,0,0,0]*z*zz-I[z,1,1,1,1,0,1,0,1,1,1,0]*z*zz+2*I[z,1,1,\
1,1,0,1,1,0,1,0,0]*z*zz-I[z,1,1,1,1,0,1,1,1,0,1,0]*z*zz+4*I[z,1,zz,0,0,0,0,1,\
0,0,1,0]*z*zz+I[z,1,1,1,1,1,0,0,1,1,1,0]*z*zz-2*I[z,1,1,1,1,1,0,1,0,1,0,0]*z*\
zz+2*I[z,1,1,1,1,1,0,1,0,1,1,0]*z*zz+I[z,1,1,1,1,0,1,0,1,1,0,0]*z*zz-I[z,1,1,\
1,1,1,0,0,1,1,0,0]*z*zz-4*I[z,1,zz,1,0,1,1,0,1,1,1,0]*z*zz+4*I[z,1,zz,1,1,0,0,\
0,0,1,1,0]*z*zz-2*I[z,1,1,1,1,0,1,1,0,1,1,0]*z*zz+I[z,1,1,1,1,0,1,1,1,0,0,0]*\
z*zz-I[z,1,1,1,1,1,0,1,1,0,0,0]*z*zz+I[z,1,1,1,1,1,0,1,1,0,1,0]*z*zz-4*I[z,1,\
zz,0,1,1,1,0,0,0,1,0]*z*zz-4*I[z,1,zz,0,1,0,0,0,1,1,0,0]*z*zz-2*I[z,1,0,0,0,0,\
1,0,1,1,0,0]*z*zz+2*I[z,1,0,0,0,0,1,0,1,1,1,0]*z*zz+2*I[z,1,0,1,0,1,0,0,0,1,1,\
0]*z*zz+4*I[z,1,0,0,0,0,1,1,0,1,1,0]*z*zz+2*I[z,1,0,0,0,0,1,1,1,0,0,0]*z*zz+2*\
I[z,1,1,0,1,1,0,1,0,0,1,0]*z*zz+3*I[z,1,1,1,0,1,0,0,1,0,1,0]*z*zz-4*I[z,1,0,1,\
0,0,0,1,1,0,0]*zz*z-4*I[z,0,0,0,0,1,0,0,1,1,0]*z*zz-4*I[z,0,0,0,0,0,1,1,1,1,0]\
*z*zz-4*I[z,0,0,1,1,0,0,1,1,0,0]*z*zz+4*I[z,0,0,1,1,1,1,0,0,0,0]*z*zz-4*I[z,0,\
0,1,1,1,1,0,0,1,0]*z*zz+4*I[z,0,0,1,1,0,0,1,1,1,0]*z*zz-4*I[z,0,0,1,1,1,0,0,1,\
1,0]*z*zz-4*I[z,0,0,1,1,1,1,0,1,0,0]*z*zz+4*I[z,0,0,1,1,1,1,0,1,1,0]*z*zz-4*I[\
z,0,0,1,1,0,1,1,1,1,0]*z*zz+4*I[z,0,0,1,1,0,1,1,1,0,0]*z*zz-4*I[z,1,0,0,1,1,0,\
1,1,0,0]*zz*z+4*I[z,0,1,0,0,0,0,1,0,0,0]*z*zz-4*I[z,0,1,0,0,0,0,1,0,1,0]*z*zz-\
4*I[z,0,1,0,0,1,0,0,0,0,0]*z*zz+4*I[z,0,1,0,0,1,0,0,0,1,0]*z*zz+4*I[z,0,0,1,0,\
0,0,0,1,1,0]*z*zz-4*I[z,1,0,0,1,0,0,0,0,1,0]*zz*z+4*I[z,1,0,0,0,0,1,0,0,1,0]*\
zz*z-4*I[z,0,0,1,0,0,0,0,1,0,0]*z*zz+4*I[z,0,0,0,1,0,0,0,0,1,0]*z*zz+4*I[z,0,\
0,0,0,0,1,0,1,1,0]*z*zz-4*I[z,0,0,0,0,0,1,0,0,1,0]*z*zz-4*I[z,0,0,0,1,1,0,0,0,\
1,0]*z*zz+4*I[z,0,0,0,0,0,1,1,0,1,0]*z*zz-4*I[z,1,1,1,1,0,0,1,0,0,0]*zz*z+4*I[\
z,1,1,1,0,1,1,0,0,0,0]*zz*z-4*I[z,1,1,0,1,1,0,0,1,0,0]*zz*z+4*I[z,1,1,1,0,1,1,\
0,1,1,0]*zz*z+4*I[z,1,1,1,1,0,1,1,0,0,0]*zz*z-4*I[z,1,1,1,1,0,1,1,0,1,0]*zz*z-\
4*I[z,0,0,0,0,1,0,1,1,0,0]*z*zz+4*I[z,1,1,1,0,1,0,0,1,0,0]*zz*z-4*I[z,1,1,1,1,\
0,1,0,0,0,0]*zz*z+4*I[z,1,1,1,1,0,1,0,0,1,0]*zz*z+4*I[z,1,0,1,1,1,0,0,1,1,0]*\
zz*z+4*I[z,1,1,1,0,0,1,1,0,1,0]*zz*z-4*I[z,1,1,0,0,1,1,0,1,1,0]*zz*z-4*I[z,1,\
1,0,0,1,1,1,0,1,0]*zz*z+4*I[z,1,1,1,0,0,1,0,1,0,0]*zz*z+4*I[z,1,1,0,0,1,1,0,1,\
0,0]*zz*z+4*I[z,1,1,0,0,1,1,1,0,0,0]*zz*z-4*I[z,1,1,1,0,0,1,1,0,0,0]*zz*z-4*I[\
z,1,1,1,0,0,1,0,1,1,0]*zz*z-4*I[z,1,1,0,0,1,0,1,1,0,0]*zz*z+4*I[z,1,1,0,0,1,0,\
1,1,1,0]*zz*z-4*I[z,1,1,0,0,0,1,0,0,1,0]*zz*z-4*I[z,1,1,0,0,1,0,0,0,1,0]*zz*z-\
4*I[z,1,1,0,1,0,0,1,1,0,0]*zz*z+4*I[z,1,0,1,1,0,0,1,1,0,0]*zz*z+4*I[z,1,0,0,1,\
0,0,0,0,0,0]*zz*z-4*I[z,1,0,0,0,0,1,0,0,0,0]*zz*z+4*I[z,0,1,0,0,0,1,0,0,1,0]*\
z*zz-4*I[z,0,1,0,1,0,0,0,0,1,0]*z*zz-4*I[z,0,0,1,1,0,0,0,0,1,0]*z*zz+4*I[z,1,\
1,0,1,0,0,0,0,1,0]*zz*z+4*I[z,1,1,0,0,1,0,0,0,0,0]*zz*z+4*I[z,1,0,1,1,0,0,0,0,\
1,0]*zz*z-4*I[z,0,1,1,0,1,0,0,0,1,0]*z*zz-4*I[z,0,1,1,0,0,0,0,1,1,0]*z*zz+4*I[\
z,0,1,1,0,0,0,0,1,0,0]*z*zz-4*I[z,0,1,1,0,0,0,1,0,0,0]*z*zz+4*I[z,0,1,1,0,0,0,\
1,0,1,0]*z*zz+4*I[z,0,1,1,0,1,0,0,0,0,0]*z*zz+4*I[z,0,1,1,1,0,0,0,0,1,0]*z*zz-\
4*I[z,1,0,1,0,0,0,0,1,1,0]*zz*z+4*I[z,1,0,1,0,0,0,0,1,0,0]*zz*z+4*I[z,1,1,0,0,\
0,1,0,0,0,0]*zz*z-4*I[z,0,0,0,1,1,0,1,1,1,0]*z*zz+4*I[z,1,1,0,1,0,0,0,1,0,0]*\
zz*z-4*I[z,0,1,1,0,0,1,1,0,1,0]*z*zz+4*I[z,0,1,1,1,0,1,0,0,0,0]*z*zz-4*I[z,1,\
0,0,0,1,0,1,1,1,0]*zz*z-4*I[z,1,1,0,0,0,0,1,1,1,0]*zz*z-4*I[z,1,1,1,1,0,0,0,0,\
1,0]*zz*z+4*I[z,1,0,1,0,0,1,1,1,0,0]*zz*z+4*I[z,1,1,0,1,0,0,1,0,0,0]*zz*z+4*I[\
z,1,1,1,1,0,0,0,0,0,0]*zz*z-4*I[z,1,1,1,0,0,0,0,1,0,0]*zz*z+4*I[z,1,1,1,0,0,0,\
0,1,1,0]*zz*z+4*I[z,1,1,1,0,0,0,1,0,0,0]*zz*z-4*I[z,1,1,1,0,0,0,1,0,1,0]*zz*z+\
4*I[z,1,1,1,0,1,0,0,0,1,0]*zz*z-4*I[z,1,0,1,1,0,1,0,0,1,0]*zz*z-4*I[z,1,1,0,1,\
0,0,1,0,1,0]*zz*z+4*I[z,1,0,0,1,0,1,1,0,1,0]*zz*z-4*I[z,1,1,1,0,1,0,0,0,0,0]*\
zz*z+8*I[z,1,1,0,0,1,1,0,0,1,0]*zz*z-4*I[z,1,1,0,1,0,0,0,1,1,0]*zz*z+4*I[z,1,\
1,0,0,0,1,0,1,1,0]*zz*z-4*I[z,1,0,1,1,1,0,0,0,1,0]*zz*z-8*I[z,0,0,0,1,1,0,0,1,\
0,0]*z*zz+8*I[z,0,1,0,0,1,1,0,0,0,0]*z*zz-4*I[z,0,1,0,0,0,0,1,1,0,0]*z*zz+4*I[\
z,0,1,0,0,0,0,1,1,1,0]*z*zz-4*I[z,0,0,1,0,0,1,0,1,1,0]*z*zz+4*I[z,0,0,1,0,0,0,\
1,1,0,0]*z*zz-4*I[z,0,0,1,0,0,0,1,1,1,0]*z*zz+4*I[z,1,0,0,1,1,0,1,1,1,0]*zz*z-\
4*I[z,1,0,0,1,1,1,0,1,0,0]*zz*z+4*I[z,1,0,0,1,1,1,0,1,1,0]*zz*z+4*I[z,1,0,0,1,\
0,1,1,1,0,0]*zz*z-4*I[z,1,0,0,1,0,1,1,1,1,0]*zz*z-4*I[z,1,0,0,1,1,1,1,0,1,0]*\
zz*z+4*I[z,1,0,0,1,1,1,1,0,0,0]*zz*z+4*I[z,0,0,0,0,1,0,1,1,1,0]*z*zz+4*I[z,0,\
1,0,1,0,0,0,1,1,0]*z*zz-4*I[z,0,0,0,0,1,1,1,0,1,0]*z*zz-4*I[z,1,1,1,0,1,1,0,1,\
0,0]*zz*z-4*I[z,1,0,0,0,1,1,0,0,1,0]*zz*z-4*I[z,1,0,0,0,0,1,1,0,1,0]*zz*z-4*I[\
z,0,0,0,1,0,1,1,0,1,0]*z*zz-4*I[z,1,0,0,1,0,0,0,1,0,0]*zz*z+4*I[z,1,0,0,0,0,1,\
0,1,0,0]*zz*z+4*I[z,1,0,0,0,1,1,0,0,0,0]*zz*z+4*I[z,1,0,0,0,0,1,1,0,0,0]*zz*z-\
4*I[z,1,0,0,1,1,0,0,0,0,0]*zz*z+4*I[z,1,0,0,1,0,0,0,1,1,0]*zz*z-4*I[z,1,0,0,0,\
0,1,0,1,1,0]*zz*z-4*I[z,1,0,0,0,1,0,0,1,0,0]*zz*z+4*I[z,1,0,0,0,1,0,0,1,1,0]*\
zz*z-4*I[z,0,1,0,0,0,1,0,1,1,0]*z*zz-8*I[z,0,1,0,0,1,1,0,0,1,0]*z*zz+8*I[z,0,\
0,0,1,1,0,0,1,1,0]*z*zz+4*I[z,0,0,0,1,0,1,1,0,0,0]*z*zz-4*I[z,0,0,1,1,0,1,0,0,\
0,0]*z*zz+4*I[z,0,0,1,1,0,1,0,0,1,0]*z*zz+4*I[z,0,1,0,1,1,1,0,0,1,0]*z*zz+4*I[\
z,1,1,0,0,0,0,1,1,0,0]*zz*z-8*I[z,1,1,0,0,1,1,0,0,0,0]*zz*z+4*I[z,0,1,1,0,0,1,\
1,0,0,0]*z*zz+4*I[z,0,1,1,0,0,1,0,1,1,0]*z*zz-4*I[z,0,1,1,1,0,1,0,0,1,0]*z*zz+\
4*I[z,0,1,1,0,1,0,0,1,1,0]*z*zz+4*I[z,0,1,0,1,0,0,1,0,1,0]*z*zz+4*I[z,0,1,1,0,\
1,1,0,0,1,0]*z*zz-4*I[z,0,1,1,1,0,0,1,0,1,0]*z*zz-4*I[z,1,1,0,0,0,0,1,0,0,0]*\
zz*z+4*I[z,1,1,0,0,0,0,1,0,1,0]*zz*z+4*I[z,1,0,0,1,1,0,0,0,1,0]*zz*z+4*I[z,0,\
0,1,1,1,0,0,0,1,0]*z*zz-4*I[z,1,1,0,1,0,0,0,0,0,0]*zz*z-4*I[z,1,0,1,1,0,0,0,0,\
0,0]*zz*z+4*I[z,1,0,0,0,1,1,1,0,1,0]*zz*z+4*I[z,1,0,1,0,0,0,1,1,1,0]*zz*z-4*I[\
z,0,1,0,0,0,1,0,0,0,0]*z*zz+4*I[z,0,1,0,1,0,0,0,0,0,0]*z*zz+4*I[z,0,1,1,0,1,1,\
0,1,0,0]*z*zz-4*I[z,0,1,0,1,1,0,1,1,0,0]*z*zz+4*I[z,0,1,0,0,0,1,0,1,0,0]*z*zz+\
4*I[z,0,0,1,0,0,1,0,1,0,0]*z*zz+4*I[z,0,0,0,0,1,1,1,0,0,0]*z*zz-4*I[z,0,1,0,1,\
0,0,0,1,0,0]*z*zz-4*I[z,0,1,0,1,0,0,1,0,0,0]*z*zz+4*I[z,0,1,0,1,1,0,0,1,0,0]*\
z*zz-4*I[z,0,1,0,0,1,1,1,0,0,0]*z*zz+4*I[z,0,1,1,1,0,0,1,0,0,0]*z*zz-4*I[z,0,\
1,1,0,1,1,0,0,0,0]*z*zz-4*I[z,0,1,1,0,0,1,0,1,0,0]*z*zz-4*I[z,0,1,1,1,0,0,0,0,\
0,0]*z*zz+4*I[z,0,1,0,1,0,0,1,1,0,0]*z*zz-2*I[z,0,1,1,0,1,1,0,1,0,0,0]*z*zz+4*\
I[z,0,1,0,1,1,1,0,0,1,1,0]*z*zz+2*I[z,0,1,0,1,1,1,0,1,0,1,0]*z*zz-2*I[z,0,1,0,\
1,0,1,1,0,1,1,0]*z*zz-2*I[z,0,1,0,1,0,1,1,1,0,1,0]*z*zz-4*I[z,0,1,0,1,0,0,1,1,\
1,1,0]*z*zz-2*I[z,0,1,1,1,0,1,0,0,1,1,0]*z*zz+I[z,0,0,1,0,1,0,1,1,1,1,0]*z*zz-\
2*I[z,0,0,1,0,1,1,1,0,1,1,0]*z*zz+I[z,0,0,1,1,1,0,0,1,1,1,0]*z*zz-I[z,0,0,1,0,\
0,1,1,1,1,1,0]*z*zz+2*I[z,0,0,1,1,1,0,1,0,1,1,0]*z*zz-I[z,0,0,1,1,0,1,0,1,1,1,\
0]*z*zz-I[z,0,0,1,1,0,1,1,1,0,1,0]*z*zz+4*I[z,0,zz,0,0,0,1,0,0,1,0,0]*z*zz-4*\
I[z,0,zz,1,1,0,1,1,0,1,1,0]*z*zz+2*I[z,0,1,1,0,1,1,1,0,0,0,0]*z*zz-2*I[z,0,1,\
1,0,1,1,1,0,0,1,0]*z*zz-4*I[z,1,0,1,1,0,1,1,1,0,0]*zz*z+4*I[z,1,1,0,1,1,0,1,1,\
0,0]*zz*z+4*I[z,1,0,1,1,1,1,0,1,0,0]*zz*z-4*I[z,1,0,1,1,1,1,0,1,1,0]*zz*z-4*I[\
z,1,1,0,1,1,1,1,0,0,0]*zz*z+4*I[z,1,1,0,1,1,1,1,0,1,0]*zz*z-4*I[z,1,1,0,1,1,0,\
1,1,1,0]*zz*z+4*I[z,1,0,1,1,0,1,1,1,1,0]*zz*z+4*I[z,0,0,0,0,1,1,0,0,1,0]*z*zz+\
4*I[z,0,0,0,0,1,0,0,1,0,0]*z*zz-4*I[z,0,0,0,1,0,0,0,1,1,0]*z*zz+4*I[z,1,0,0,0,\
0,1,1,1,1,0]*zz*z-4*I[z,0,1,0,1,1,0,0,1,1,0]*z*zz+4*I[z,0,1,0,0,1,1,1,0,1,0]*\
z*zz+4*I[z,1,0,0,0,1,0,1,1,0,0]*zz*z+24*f[5]*I[z,1,0,0,0,1,0]*z*zz-8*f[3]*I[z,\
1,0,0,1,1,0,0,0]*z*zz-4*f[3]*I[z,1,0,1,0,1,0,0,0]*z*zz+4*f[3]*I[z,1,0,1,0,0,1,\
0,0]*z*zz-8*f[3]*I[z,1,1,0,0,1,0,0,0]*z*zz-8*f[3]*I[z,1,0,0,0,1,0,1,0]*z*zz+8*\
f[3]*I[z,1,0,0,1,0,1,0,0]*z*zz+8*f[3]*I[z,1,0,0,0,0,1,1,0]*z*zz+8*f[3]*I[z,1,\
0,0,0,1,0,0,0]*z*zz-40*f[5]*I[z,1,1,0,1,0,0]*z*zz+8*f[3]*I[z,1,1,0,0,0,1,0,0]*\
z*zz-20*f[5]*I[z,1,0,1,1,0,0]*z*zz-8*f[3]*I[z,1,0,0,0,0,1,0,0]*z*zz+20*f[5]*I[\
z,1,1,1,1,0,0]*z*zz+40*f[5]*I[z,1,0,0,1,0,0]*z*zz-4*f[3]*I[z,0,1,1,1,0,1,0,0]*\
z*zz-8*f[3]*I[z,0,1,0,1,0,1,1,0]*z*zz-8*f[3]*I[z,0,1,0,1,1,0,0,0]*z*zz-4*f[3]*\
I[z,0,1,1,0,1,0,0,0]*z*zz-24*f[5]*I[z,0,1,0,0,1,0]*z*zz+8*f[3]*I[z,0,1,0,0,0,\
1,1,0]*z*zz+8*f[3]*I[z,0,0,0,1,0,1,1,0]*z*zz-8*f[3]*I[z,0,0,0,1,1,0,1,0]*z*zz-\
24*f[5]*I[z,0,0,0,0,1,0]*z*zz+8*f[3]*I[z,0,0,0,1,1,0,0,0]*z*zz+4*f[3]*I[z,0,0,\
1,0,1,0,0,0]*z*zz-4*f[3]*I[z,0,0,1,0,0,1,0,0]*z*zz+8*f[3]*I[z,0,1,0,0,1,0,0,0]\
*z*zz+8*f[3]*I[z,0,0,0,0,1,0,1,0]*z*zz-8*f[3]*I[z,0,0,0,1,0,1,0,0]*z*zz-8*f[3]\
*I[z,0,0,0,0,0,1,1,0]*z*zz-8*f[3]*I[z,0,0,0,0,1,0,0,0]*z*zz+40*f[5]*I[z,0,1,0,\
1,0,0]*z*zz-8*f[3]*I[z,0,1,0,0,0,1,0,0]*z*zz+20*f[5]*I[z,0,0,1,1,0,0]*z*zz+8*\
f[3]*I[z,0,0,0,0,0,1,0,0]*z*zz-20*f[5]*I[z,0,1,1,1,0,0]*z*zz-40*f[5]*I[z,0,0,\
0,1,0,0]*z*zz+48*f[5]*I[z,0,1,1,1,0]*z*zz+48*f[5]*I[z,0,0,0,1,0]*z*zz-48*f[5]*\
I[z,0,1,0,1,0]*z*zz-48*f[5]*I[z,0,0,1,1,0]*z*zz+4*f[3]*I[z,1,1,1,1,0,1,0,0]*z*\
zz+8*f[3]*I[z,1,1,0,1,0,1,1,0]*z*zz+8*f[3]*I[z,1,1,0,1,1,0,0,0]*z*zz+4*f[3]*I[\
z,1,1,1,0,1,0,0,0]*z*zz+4*f[3]*I[z,1,1,1,0,0,1,1,0]*z*zz-4*f[3]*I[z,1,0,1,1,0,\
1,0,0]*z*zz+4*f[3]*I[z,1,0,1,0,1,0,1,0]*z*zz+4*f[3]*I[z,1,0,1,1,1,0,0,0]*z*zz-\
98*f[7]*I[z,1,0,1,0]*z*zz+56*f[5]*I[z,1,0,1,1,1,0]*z*zz-4*f[3]*I[z,1,0,1,0,0,\
1,1,0]*z*zz+4*f[3]*I[z,1,0,1,1,0,1,1,0]*z*zz-4*f[3]*I[z,1,1,1,1,0,1,1,0]*z*zz-\
4*f[3]*I[z,1,1,1,1,1,0,0,0]*z*zz-8*f[5]*I[z,1,1,1,1,1,0]*z*zz+4*f[3]*I[z,1,1,\
1,1,1,0,1,0]*z*zz-8*f[3]*I[z,1,1,0,1,0,1,0,0]*z*zz-4*f[3]*I[z,1,1,1,0,0,1,0,0]\
*z*zz-4*f[3]*I[z,1,1,1,0,1,0,1,0]*z*zz+98*f[7]*I[z,1,1,1,0]*z*zz-32*f[5]*I[z,\
1,1,1,0,1,0]*z*zz+20*f[5]*I[z,1,1,1,0,0,0]*z*zz+16*f[5]*I[z,1,1,0,1,1,0]*z*zz-\
64*f[5]*I[z,1,0,0,1,1,0]*z*zz-8*f[3]*I[z,1,1,0,1,1,0,1,0]*z*zz-20*f[5]*I[z,1,\
0,1,0,0,0]*z*zz-4*f[3]*I[z,1,0,1,1,1,0,1,0]*z*zz-16*f[5]*I[z,1,0,1,0,1,0]*z*\
zz+8*f[3]*I[z,1,1,0,0,1,0,1,0]*z*zz+24*f[5]*I[z,1,1,0,0,1,0]*z*zz-8*f[3]*I[z,\
1,1,0,0,0,1,1,0]*z*zz-8*f[3]*I[z,1,0,0,1,0,1,1,0]*z*zz+8*f[3]*I[z,1,0,0,1,1,0,\
1,0]*z*zz-48*f[5]*I[z,1,1,1,1,0]*zz*z-48*f[5]*I[z,1,0,0,1,0]*zz*z+48*f[5]*I[z,\
1,0,1,1,0]*zz*z+48*f[5]*I[z,1,1,0,1,0]*zz*z-4*f[3]*I[z,0,1,1,0,0,1,1,0]*z*zz+\
4*f[3]*I[z,0,0,1,1,0,1,0,0]*z*zz-4*f[3]*I[z,0,0,1,0,1,0,1,0]*z*zz-4*f[3]*I[z,\
0,0,1,1,1,0,0,0]*z*zz+98*f[7]*I[z,0,0,1,0]*z*zz-56*f[5]*I[z,0,0,1,1,1,0]*z*zz+\
4*f[3]*I[z,0,0,1,0,0,1,1,0]*z*zz-4*f[3]*I[z,0,0,1,1,0,1,1,0]*z*zz+4*f[3]*I[z,\
0,1,1,1,0,1,1,0]*z*zz+4*f[3]*I[z,0,1,1,1,1,0,0,0]*z*zz+8*f[5]*I[z,0,1,1,1,1,0]\
*z*zz-4*f[3]*I[z,0,1,1,1,1,0,1,0]*z*zz+8*f[3]*I[z,0,1,0,1,0,1,0,0]*z*zz+4*f[3]\
*I[z,0,1,1,0,0,1,0,0]*z*zz+4*f[3]*I[z,0,1,1,0,1,0,1,0]*z*zz-98*f[7]*I[z,0,1,1,\
0]*z*zz+32*f[5]*I[z,0,1,1,0,1,0]*z*zz-20*f[5]*I[z,0,1,1,0,0,0]*z*zz-16*f[5]*I[\
z,0,1,0,1,1,0]*z*zz+64*f[5]*I[z,0,0,0,1,1,0]*z*zz+8*f[3]*I[z,0,1,0,1,1,0,1,0]*\
z*zz+20*f[5]*I[z,0,0,1,0,0,0]*z*zz+4*f[3]*I[z,0,0,1,1,1,0,1,0]*z*zz+16*f[5]*I[\
z,0,0,1,0,1,0]*z*zz-8*f[3]*I[z,0,1,0,0,1,0,1,0]*z*zz)/z/zz/(z-zz)\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.948361212014085*^9, 3.948361222517625*^9}, 
   3.948361275091445*^9},ExpressionUUID->"ad8c69cf-1ed2-4477-8680-\
eea1c26d2fc4"]
}, Closed]],

Cell[CellGroupData[{

Cell["I8", "Subsubsection",
 CellChangeTimes->{{3.948360067162624*^9, 
  3.948360067546344*^9}},ExpressionUUID->"928eeb9c-111f-49f4-8e80-\
051d28b58b6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I8", "[", 
    RowBox[{
     RowBox[{"u", "/", "v"}], ",", 
     RowBox[{"1", "/", "v"}]}], "]"}], "=", 
   "\"\<4*(I[z,0,1,0,0,0,0,1,0,0,0]*z-I[z,0,1,0,0,1,0,0,0,0,0]*z+I[z,0,0,1,0,\
0,1,0,0,0,0]*z-I[z,0,0,1,0,0,0,0,1,0,0]*z+I[z,0,0,0,0,1,0,0,1,0,0]*z-I[z,0,0,\
0,1,0,0,1,0,0,0]*z+I[z,0,1,0,0,1,0,0,0,0,0,0]*z*zz-I[z,0,1,0,0,0,0,1,0,0,0,0]*\
z*zz-I[z,0,0,0,0,0,1,0,0,1,0,0]*z*zz+I[z,0,0,0,0,1,0,0,1,0,0,0]*z*zz-I[z,0,0,\
1,0,0,0,0,1,0,0,0]*z*zz+I[z,0,0,1,0,0,1,0,0,0,0,0]*z*zz-I[z,0,0,0,1,0,0,1,0,0,\
0,0]*z*zz-2*I[z,0,1,0,0,1,0,0,0,0,1,0]*z*zz+2*I[z,0,1,0,0,0,0,1,0,0,1,0]*z*zz+\
I[z,0,0,0,1,0,0,0,0,1,0,0]*z*zz-2*I[z,0,zz,0,1,0,0,0,0,1,0,0]*z*zz-I[z,0,1,0,\
0,1,0,0,0,0,0]*z^2*zz+I[z,0,0,0,0,1,0,0,1,0,0]*z^2*zz+I[z,zz,0,1,0,0,0,0,1,0,\
0]*z^2*zz-I[z,zz,0,1,0,0,0,0,1,0,0]*z*zz^2-I[z,zz,1,0,0,0,0,1,0,0,0]*z^2*zz+I[\
z,zz,1,0,0,0,0,1,0,0,0]*z*zz^2+I[z,zz,1,0,0,1,0,0,0,0,0]*z^2*zz-I[z,zz,1,0,0,\
1,0,0,0,0,0]*z*zz^2+I[z,zz,0,0,0,0,1,0,0,1,0]*z^2*zz-I[z,zz,0,0,0,0,1,0,0,1,0]\
*z*zz^2-2*I[z,0,zz,0,0,0,0,1,0,0,1,0]*z*zz-12*f[5]*I[z,1,0,0,1,0]*zz-2*I[z,0,\
zz,1,0,0,1,0,0,0,0,0]*z*zz-2*I[z,0,zz,0,0,1,0,0,1,0,0,0]*z*zz+2*I[z,0,zz,1,0,\
0,0,0,1,0,0,0]*z*zz+2*I[z,0,zz,0,0,1,0,0,0,0,1,0]*z*zz+I[z,0,0,0,1,0,0,0,0,0,\
0]*z*zz-I[z,0,0,0,0,0,1,0,0,0,0]*z*zz+2*I[z,0,zz,0,1,0,0,1,0,0,0,0]*z*zz-I[z,\
zz,0,1,0,0,1,0,0,0,0]*z+I[z,zz,0,1,0,0,1,0,0,0,0]*zz+I[z,zz,0,0,1,0,0,1,0,0,0]\
*z-I[z,zz,0,0,1,0,0,1,0,0,0]*zz-I[z,zz,1,0,0,0,0,1,0,0,0]*z+I[z,zz,1,0,0,0,0,\
1,0,0,0]*zz-I[z,zz,0,0,1,0,0,0,0,1,0]*z+I[z,zz,0,0,1,0,0,0,0,1,0]*zz+I[z,zz,1,\
0,0,1,0,0,0,0,0]*z-I[z,zz,1,0,0,1,0,0,0,0,0]*zz+I[z,zz,0,0,0,0,1,0,0,1,0]*z-I[\
z,zz,0,0,0,0,1,0,0,1,0]*zz-I[z,zz,0,0,0,1,0,0,1,0,0]*z+I[z,zz,0,0,0,1,0,0,1,0,\
0]*zz+I[z,zz,0,1,0,0,0,0,1,0,0]*z-I[z,zz,0,1,0,0,0,0,1,0,0]*zz-I[z,1,0,0,1,0,\
0,0,0,1,0]*zz+I[z,1,0,0,0,0,1,0,0,1,0]*zz+I[z,0,0,0,1,0,0,0,0,1,0]*z-I[z,0,0,\
0,0,0,1,0,0,1,0]*z+I[z,1,0,0,1,0,0,0,0,0,0]*zz-I[z,1,0,0,0,0,1,0,0,0,0]*zz-I[\
z,0,0,0,1,0,0,0,0,1,0]*z*zz+I[z,0,0,0,0,0,1,0,0,1,0]*z*zz-I[z,1,0,0,1,0,0,0,0,\
0,0]*zz*z+I[z,1,0,0,0,0,1,0,0,0,0]*zz*z+2*I[z,0,zz,0,0,0,1,0,0,1,0,0]*z*zz-I[\
z,zz,0,0,0,1,0,0,1,0,0]*z^2*zz+I[z,zz,0,0,0,1,0,0,1,0,0]*z*zz^2+I[z,zz,0,0,1,\
0,0,1,0,0,0]*z^2*zz-I[z,zz,0,0,1,0,0,1,0,0,0]*z*zz^2-I[z,zz,0,1,0,0,1,0,0,0,0]\
*z^2*zz+I[z,zz,0,1,0,0,1,0,0,0,0]*z*zz^2-24*f[5]*I[z,0,1,0,0,1,0]*z*zz+12*f[5]\
*I[z,0,0,0,0,1,0]*z*zz-12*f[5]*I[z,0,0,0,1,0]*z*zz-I[z,zz,0,0,1,0,0,0,0,1,0]*\
z^2*zz+I[z,zz,0,0,1,0,0,0,0,1,0]*z*zz^2-I[z,0,0,0,1,0,0,1,0,0,0]*z^2*zz-I[z,0,\
0,1,0,0,0,0,1,0,0]*z^2*zz+I[z,0,0,1,0,0,1,0,0,0,0]*z^2*zz+I[z,0,1,0,0,0,0,1,0,\
0,0]*z^2*zz+I[z,1,0,0,1,0,0,0,0,1,0]*z^2*zz-I[z,1,0,0,0,0,1,0,0,1,0]*z^2*zz+\
12*I[z,1,0,0,1,0]*z^2*zz*f[5]+42*f[9]*z^2*zz-42*f[9]*z*zz^2-12*I[z,0,0,0,1,0]*\
z^2*zz*f[5])/(z-zz)/z/zz\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.94836007001548*^9, 
  3.948360092150867*^9}},ExpressionUUID->"66dcf65a-a6f6-4777-8b04-\
617a6d715280"]
}, Closed]],

Cell[CellGroupData[{

Cell["I9 (ladders)", "Subsubsection",
 CellChangeTimes->{{3.948358212681876*^9, 
  3.94835821772091*^9}},ExpressionUUID->"62fca82e-f319-4f7f-a393-\
65c27b0a21df"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I9", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   RowBox[{
    RowBox[{"I10", "[", 
     RowBox[{"u", ",", "v"}], "]"}], "=", 
    RowBox[{
     RowBox[{"I11", "[", 
      RowBox[{"u", ",", "v"}], "]"}], "=", 
     RowBox[{
      RowBox[{"I13", "[", 
       RowBox[{"u", ",", "v"}], "]"}], "=", 
      RowBox[{
       RowBox[{"I15", "[", 
        RowBox[{"u", ",", "v"}], "]"}], "=", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"I16", "[", 
         RowBox[{"u", ",", "v"}], "]"}], "=", 
        RowBox[{
         RowBox[{"I17", "[", 
          RowBox[{"u", ",", "v"}], "]"}], "=", 
         RowBox[{
          RowBox[{"I19", "[", 
           RowBox[{"u", ",", "v"}], "]"}], "=", 
          RowBox[{
           RowBox[{"I20", "[", 
            RowBox[{"u", ",", "v"}], "]"}], "=", 
           RowBox[{
            RowBox[{"I21", "[", 
             RowBox[{"u", ",", "v"}], "]"}], "=", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"I22", "[", 
              RowBox[{"u", ",", "v"}], "]"}], "=", 
             RowBox[{
              RowBox[{"I23", "[", 
               RowBox[{"u", ",", "v"}], "]"}], "=", 
              RowBox[{
               RowBox[{"I31", "[", 
                RowBox[{"u", ",", "v"}], "]"}], "=", 
               RowBox[{"I32", "[", 
                RowBox[{"u", ",", "v"}], "]"}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.948358229130168*^9, 3.948358328556977*^9}, {
  3.9483603345307407`*^9, 
  3.948360393464636*^9}},ExpressionUUID->"215cd506-0789-43e1-8e10-\
035530d75874"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I9", "[", 
    RowBox[{
     RowBox[{"u", "/", "v"}], ",", 
     RowBox[{"1", "/", "v"}]}], "]"}], "=", 
   "\"\<(I[z,0,0,0,0,1,0,0,0,0,0,0]-I[z,0,0,0,0,0,1,0,0,0,0,0])/(z-zz)\>\""}],
   ";"}]], "Input",
 CellChangeTimes->{{3.948358357046654*^9, 
  3.948358422840795*^9}},ExpressionUUID->"17cc4d23-f525-4a7a-b093-\
02923f8c3c15"]
}, Closed]],

Cell[CellGroupData[{

Cell["I24=I25=I26", "Subsubsection",
 CellChangeTimes->{{3.948358456160193*^9, 
  3.948358468475936*^9}},ExpressionUUID->"684be370-dc96-49df-a625-\
2441cf8627e6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I24", "[", 
   RowBox[{"u", ",", "v"}], "]"}], "=", 
  RowBox[{
   RowBox[{"I25", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   RowBox[{"I26", "[", 
    RowBox[{"v", ",", "u"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.948358475597574*^9, 3.9483585041366673`*^9}, {
  3.948359072492487*^9, 
  3.9483590819916983`*^9}},ExpressionUUID->"2b979def-50fb-480d-81d3-\
f067cdf7c84d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I24", "[", 
    RowBox[{
     RowBox[{"1", "/", "v"}], ",", 
     RowBox[{"u", "/", "v"}]}], "]"}], "=", 
   "\"\<(70*I[z,0,1,0,0]*f[7]-8*I[z,0,1,0,0,1,0]*f[5]+20*I[z,0,1,0,1,0,0]*f[5]\
-I[z,0,1,0,0,0,1,0,0,1,0,0]+I[z,0,1,0,0,1,0,0,0,1,0,0])/(z-zz)\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9483587641486197`*^9, 
  3.948358765641005*^9}},ExpressionUUID->"aa1b5c0d-890c-4381-a369-\
1af73baaf6b9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I24", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   "\"\<-(I[z,1,0,1,1,0,1,1,0,0,0,0]-I[z,0,0,0,1,0,1,0,1,0,1,0]-I[z,1,0,1,0,1,\
0,0,1,0,1,0]+I[z,1,0,1,0,1,0,1,1,0,1,0]-I[z,0,0,1,0,1,0,1,0,0,0,0]+I[z,0,0,1,\
0,1,0,1,0,0,1,0]+I[z,0,0,1,0,0,1,0,1,0,0,0]+I[z,1,0,0,0,0,1,1,0,0,0,0]-I[z,1,\
0,0,1,1,0,1,1,0,0,0]+I[z,0,0,0,1,0,1,1,0,0,0,0]+I[z,1,0,0,1,0,1,1,1,0,0,0]+I[\
z,1,0,1,1,1,0,1,1,0,0,0]-I[z,0,0,1,1,0,1,1,1,0,1,0]-I[z,1,0,1,1,1,0,1,1,0,1,0]\
-I[z,0,0,0,1,1,0,1,0,0,0,0]+I[z,1,0,1,1,0,1,1,1,0,1,0]-I[z,1,0,0,1,1,0,0,1,0,\
1,0]-I[z,1,0,0,1,1,0,0,0,0,0,0]+I[z,0,0,1,0,1,0,1,1,0,0,0]-I[z,0,0,1,0,1,0,0,\
1,0,0,0]-I[z,0,0,1,1,0,1,0,1,0,0,0]-I[z,1,0,0,0,0,1,0,1,0,1,0]-I[z,1,0,1,0,1,\
0,1,0,0,1,0]+I[z,1,0,1,0,1,0,1,0,0,0,0]-I[z,0,0,0,0,0,1,0,1,0,0,0]-I[z,1,0,1,\
0,1,0,1,1,0,0,0]+I[z,1,0,1,1,0,1,0,1,0,0,0]-I[z,1,0,1,1,0,1,0,1,0,1,0]-I[z,1,\
0,0,0,1,0,1,0,0,0,0]+I[z,1,0,1,1,1,0,0,0,0,0,0]+I[z,0,0,0,1,0,1,0,0,0,1,0]-I[\
z,0,0,0,1,1,0,1,1,0,1,0]+I[z,0,0,1,0,0,1,1,1,0,1,0]-I[z,0,0,0,0,0,1,0,0,0,1,0]\
-I[z,1,0,0,0,0,1,1,1,0,0,0]-I[z,1,0,0,1,0,1,0,0,0,1,0]-I[z,0,0,0,0,1,0,1,0,0,\
1,0]-I[z,0,0,0,1,0,1,0,0,0,0,0]+I[z,0,0,0,0,0,1,1,1,0,0,0]-I[z,0,0,0,0,0,1,1,\
1,0,1,0]-I[z,0,0,1,1,1,0,0,0,0,0,0]-I[z,1,0,0,0,0,1,0,0,0,0,0]-I[z,1,0,1,1,1,\
0,0,0,0,1,0]+I[z,0,0,0,0,0,1,0,0,0,0,0]+I[z,1,0,0,0,0,1,1,1,0,1,0]+I[z,0,0,1,\
1,1,0,0,0,0,1,0]-I[z,0,0,0,0,1,0,0,0,0,0,0]-I[z,1,0,0,0,1,0,0,0,0,1,0]-I[z,0,\
0,1,0,1,0,0,0,0,1,0]+I[z,1,0,1,0,0,1,1,1,0,0,0]+I[z,0,0,1,0,1,0,0,1,0,1,0]-I[\
z,0,0,1,0,0,1,0,1,0,1,0]+I[z,1,0,0,1,1,0,0,0,0,1,0]-I[z,1,0,0,0,0,1,1,0,0,1,0]\
+I[z,1,0,1,0,1,0,0,1,0,0,0]+I[z,0,0,1,1,0,1,0,1,0,1,0]+I[z,1,0,1,0,1,0,0,0,0,\
1,0]-I[z,1,0,1,0,0,1,0,1,0,0,0]+I[z,0,0,0,1,1,0,1,1,0,0,0]+I[z,0,0,0,1,0,1,0,\
1,0,0,0]+I[z,1,0,1,0,0,1,0,1,0,1,0]+I[z,0,0,1,0,1,0,0,0,0,0,0]-I[z,1,0,1,0,1,\
0,0,0,0,0,0]+I[z,1,0,0,0,0,1,0,1,0,0,0]+I[z,0,0,0,0,0,1,0,1,0,1,0]-I[z,0,0,1,\
1,1,0,0,1,0,1,0]+I[z,0,0,1,1,1,0,0,1,0,0,0]+I[z,1,0,1,1,1,0,0,1,0,1,0]-I[z,1,\
0,1,1,1,0,0,1,0,0,0]-I[z,0,0,1,0,1,0,1,1,0,1,0]+I[z,0,0,0,0,0,1,1,0,0,1,0]+I[\
z,1,0,0,1,0,1,0,1,0,1,0]-I[z,0,0,0,1,1,0,0,0,0,1,0]+I[z,0,0,0,0,1,0,1,0,0,0,0]\
-I[z,0,0,1,1,0,1,1,0,0,0,0]+I[z,0,0,0,1,1,0,0,0,0,0,0]+I[z,0,0,0,0,1,0,0,0,0,\
1,0]+I[z,1,0,0,0,0,1,0,0,0,1,0]-I[z,0,0,0,0,0,1,1,0,0,0,0]+I[z,0,0,1,1,0,1,1,\
0,0,1,0]+I[z,1,0,0,1,1,0,1,1,0,1,0]-I[z,1,0,1,1,0,1,1,0,0,1,0]-I[z,0,0,1,0,0,\
1,1,1,0,0,0]-I[z,1,0,1,0,0,1,1,1,0,1,0]-I[z,1,0,0,1,0,1,0,1,0,0,0]+I[z,1,0,0,\
0,1,0,0,0,0,0,0]+I[z,1,0,0,0,1,0,1,0,0,1,0]+I[z,1,0,0,1,0,1,0,0,0,0,0]+20*f[5]\
*I[z,1,0,1,1,0,0]+20*f[5]*I[z,0,0,0,1,0,0]-20*f[5]*I[z,0,0,1,1,0,0]-20*f[5]*I[\
z,1,0,0,1,0,0]+12*f[5]*I[z,1,0,0,1,1,0]-8*f[5]*I[z,1,0,1,0,1,0]-12*f[5]*I[z,1,\
0,1,1,1,0]-8*f[5]*I[z,0,0,0,0,1,0]-12*f[5]*I[z,0,0,0,1,1,0]+8*f[5]*I[z,0,0,1,\
0,1,0]+12*f[5]*I[z,0,0,1,1,1,0]+8*f[5]*I[z,1,0,0,0,1,0]+I[z,1,0,1,0,0,1,1,0,0,\
1,0]+I[z,0,0,1,1,1,0,1,0,0,0,0]+I[z,0,0,0,1,0,1,1,1,0,1,0]+I[z,1,0,0,1,1,0,0,\
1,0,0,0]-I[z,1,0,0,1,0,1,1,1,0,1,0]-I[z,0,0,0,1,0,1,1,1,0,0,0]-I[z,1,0,1,1,0,\
1,0,0,0,0,0]-I[z,1,0,1,0,0,1,1,0,0,0,0]+I[z,0,0,0,0,1,0,0,1,0,0,0]+I[z,0,0,0,\
1,1,0,1,0,0,1,0]-I[z,1,0,0,1,1,0,1,0,0,1,0]+I[z,1,0,0,1,1,0,1,0,0,0,0]-I[z,1,\
0,0,0,1,0,1,1,0,1,0]+I[z,1,0,0,0,1,0,0,1,0,1,0]+I[z,1,0,0,0,1,0,1,1,0,0,0]+I[\
z,1,0,1,0,0,1,0,0,0,0,0]+I[z,1,0,1,1,1,0,1,0,0,1,0]-I[z,0,0,0,1,0,1,1,0,0,1,0]\
+I[z,1,0,1,1,0,1,0,0,0,1,0]-I[z,1,0,1,0,0,1,0,0,0,1,0]-I[z,0,0,0,1,1,0,0,1,0,\
0,0]-I[z,1,0,0,0,1,0,0,1,0,0,0]-I[z,1,0,1,1,0,1,1,1,0,0,0]-I[z,0,0,1,1,1,0,1,\
1,0,0,0]-I[z,0,0,0,0,1,0,1,1,0,0,0]-I[z,1,0,0,1,0,1,1,0,0,0,0]+I[z,0,0,0,1,1,\
0,0,1,0,1,0]+I[z,0,0,0,0,1,0,1,1,0,1,0]+I[z,0,0,1,1,1,0,1,1,0,1,0]+I[z,0,0,1,\
1,0,1,1,1,0,0,0]-I[z,1,0,1,1,1,0,1,0,0,0,0]-I[z,0,0,1,0,0,1,1,0,0,1,0]-I[z,0,\
0,1,0,0,1,0,0,0,0,0]+I[z,0,0,1,1,0,1,0,0,0,0,0]-I[z,0,0,1,1,1,0,1,0,0,1,0]-I[\
z,0,0,0,0,1,0,0,1,0,1,0]+I[z,0,0,1,0,0,1,1,0,0,0,0]+I[z,1,0,0,1,0,1,1,0,0,1,0]\
-I[z,0,0,1,1,0,1,0,0,0,1,0]+I[z,0,0,1,0,0,1,0,0,0,1,0])/(z-zz)\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.948358805918716*^9, 
  3.948358833677318*^9}},ExpressionUUID->"e22ace45-159c-4e1e-b734-\
580010806cfd"]
}, Closed]],

Cell[CellGroupData[{

Cell["I28=I29=I30", "Subsubsection",
 CellChangeTimes->{{3.9483589286574183`*^9, 
  3.94835893593019*^9}},ExpressionUUID->"c8468ba4-3b6a-4570-b04b-\
e0c44be9d2dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"I28", "[", 
   RowBox[{"u", ",", "v"}], "]"}], "=", 
  RowBox[{
   RowBox[{"I29", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   RowBox[{"I30", "[", 
    RowBox[{"u", ",", "v"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.948359055316231*^9, 
  3.948359065122532*^9}},ExpressionUUID->"73ddddcc-c8ee-4798-9405-\
d705b6bb9631"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I28", "[", 
    RowBox[{
     RowBox[{"1", "/", "v"}], ",", 
     RowBox[{"u", "/", "v"}]}], "]"}], "=", 
   "\"\<(-42*I[z,0,0,1,0]*f[7]-20*I[z,0,0,1,0,0,0]*f[5]+12*I[z,0,0,1,0,1,0]*f[\
5]+4*I[z,0,0,1,0,0,1,0,0]*f[3]-4*I[z,0,0,1,0,1,0,0,0]*f[3]-I[z,0,0,1,0,0,1,0,\
1,0,0,0]+I[z,0,0,1,0,1,0,0,1,0,0,0])/(z-zz)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.948359147100339*^9, 
  3.94835915536092*^9}},ExpressionUUID->"ff4ecf75-796b-4d83-bf2c-\
f79b3a5b5227"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I28", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   "\"\<(-I[z,0,0,0,0,0,1,0,0,1,1,0]+I[z,0,1,0,1,1,0,0,0,1,1,0]-I[z,1,1,0,1,0,\
1,0,0,0,1,0]+I[z,1,1,0,1,0,1,0,0,0,0,0]+I[z,0,1,0,1,0,1,1,0,0,0,0]-I[z,0,1,0,\
1,1,0,0,0,1,0,0]+I[z,0,1,0,1,0,1,0,0,1,0,0]+I[z,0,1,0,1,1,0,1,0,1,0,0]-I[z,1,\
1,0,1,0,1,0,0,1,0,0]-I[z,0,1,0,0,1,0,1,0,1,0,0]+I[z,0,0,0,0,1,0,1,0,1,0,0]-I[\
z,1,0,0,1,1,0,1,0,1,1,0]-I[z,1,0,0,0,0,1,1,0,0,0,0]+I[z,1,1,0,1,0,1,1,0,1,0,0]\
-I[z,1,1,0,1,0,1,1,0,0,0,0]-I[z,0,0,0,1,0,1,1,0,0,0,0]-I[z,0,0,0,1,1,0,0,0,1,\
1,0]+I[z,1,0,0,0,0,1,1,0,1,0,0]-I[z,1,0,0,0,0,1,0,0,1,0,0]+I[z,1,0,0,0,0,1,0,\
0,1,1,0]+I[z,0,0,0,0,0,1,1,0,1,1,0]-4*I[z,0,1,0,1,1,0,1,0]*f[3]-4*I[z,1,0,0,0,\
1,0,0,0]*f[3]+4*I[z,0,0,0,1,0,1,0,0]*f[3]+4*I[z,0,0,0,0,1,0,0,0]*f[3]-4*I[z,0,\
0,0,1,0,1,1,0]*f[3]-12*I[z,1,1,0,0,1,0]*f[5]+4*I[z,0,1,0,0,0,1,0,0]*f[3]+4*I[\
z,1,0,0,1,0,1,1,0]*f[3]+4*I[z,1,1,0,0,1,0,0,0]*f[3]-4*I[z,0,0,0,0,1,0,1,0]*f[\
3]+4*I[z,1,0,0,0,1,0,1,0]*f[3]+4*I[z,1,1,0,1,0,1,0,0]*f[3]+4*I[z,0,1,0,1,0,1,\
1,0]*f[3]-12*I[z,0,1,0,1,1,0]*f[5]+4*I[z,0,1,0,1,1,0,0,0]*f[3]+4*I[z,1,0,0,1,\
1,0,0,0]*f[3]-4*I[z,1,1,0,0,0,1,0,0]*f[3]-4*I[z,1,1,0,1,1,0,0,0]*f[3]-4*I[z,1,\
0,0,0,0,1,1,0]*f[3]+4*I[z,0,1,0,0,1,0,1,0]*f[3]-4*I[z,0,1,0,1,0,1,0,0]*f[3]+4*\
I[z,1,1,0,0,0,1,1,0]*f[3]-4*I[z,0,1,0,0,1,0,0,0]*f[3]-4*I[z,0,1,0,0,0,1,1,0]*\
f[3]+12*I[z,0,1,0,0,1,0]*f[5]+4*I[z,0,0,0,1,1,0,1,0]*f[3]-4*I[z,1,0,0,1,1,0,1,\
0]*f[3]-4*I[z,0,0,0,1,1,0,0,0]*f[3]-4*I[z,1,1,0,1,0,1,1,0]*f[3]-4*I[z,1,1,0,0,\
1,0,1,0]*f[3]+12*I[z,1,1,0,1,1,0]*f[5]+4*I[z,1,1,0,1,1,0,1,0]*f[3]+4*I[z,1,0,\
0,0,0,1,0,0]*f[3]-4*I[z,0,0,0,0,0,1,0,0]*f[3]-4*I[z,1,0,0,1,0,1,0,0]*f[3]+4*I[\
z,0,0,0,0,0,1,1,0]*f[3]+I[z,0,0,0,1,1,0,1,0,0,0,0]-I[z,1,1,0,0,0,1,1,0,0,1,0]+\
I[z,1,0,0,1,1,0,0,0,0,0,0]+I[z,1,1,0,0,1,0,1,0,1,0,0]+I[z,1,1,0,1,1,0,1,0,1,1,\
0]-I[z,1,0,0,0,1,0,1,0,1,0,0]+I[z,1,0,0,0,1,0,1,0,0,0,0]-I[z,0,0,0,1,0,1,0,0,\
0,1,0]+I[z,1,1,0,0,1,0,1,0,0,1,0]+I[z,0,0,0,0,1,0,0,0,1,1,0]+I[z,0,0,0,0,0,1,\
0,0,0,1,0]-I[z,0,1,0,0,0,1,0,0,0,1,0]+I[z,1,1,0,0,0,1,0,0,0,1,0]+I[z,0,1,0,0,\
0,1,0,0,0,0,0]+I[z,1,0,0,1,0,1,0,0,0,1,0]+I[z,0,0,0,0,1,0,1,0,0,1,0]+I[z,0,0,\
0,1,0,1,0,0,0,0,0]+I[z,1,0,0,0,0,1,0,0,0,0,0]-I[z,1,1,0,0,0,1,0,0,0,0,0]-I[z,\
0,0,0,0,0,1,0,0,0,0,0]+I[z,0,0,0,0,1,0,0,0,0,0,0]+I[z,1,0,0,0,1,0,0,0,0,1,0]-\
I[z,0,1,0,1,0,1,1,0,0,1,0]+I[z,0,0,0,1,1,0,1,0,1,1,0]-I[z,0,1,0,1,0,1,0,0,0,0,\
0]-I[z,1,0,0,1,1,0,0,0,0,1,0]+I[z,1,0,0,0,0,1,1,0,0,1,0]+I[z,0,1,0,0,1,0,1,0,\
1,1,0]+I[z,0,1,0,1,0,1,1,0,1,1,0]+I[z,0,1,0,1,0,1,0,0,0,1,0]-I[z,0,1,0,1,1,0,\
1,0,1,1,0]-I[z,0,1,0,1,0,1,0,0,1,1,0]+I[z,1,0,0,0,1,0,1,0,1,1,0]-I[z,0,1,0,1,\
0,1,1,0,1,0,0]+I[z,1,1,0,1,0,1,1,0,0,1,0]-I[z,1,1,0,0,1,0,1,0,1,1,0]+I[z,1,1,\
0,1,0,1,0,0,1,1,0]-I[z,0,0,0,0,1,0,1,0,1,1,0]-I[z,1,1,0,1,1,0,1,0,1,0,0]+I[z,\
0,0,0,1,0,1,0,0,1,1,0]-I[z,0,1,0,0,0,1,1,0,1,1,0]-I[z,0,0,0,1,0,1,0,0,1,0,0]+\
I[z,0,1,0,0,0,1,1,0,1,0,0]+I[z,1,0,0,1,0,1,0,0,1,0,0]-I[z,1,0,0,1,0,1,0,0,1,1,\
0]-I[z,1,1,0,0,1,0,1,0,0,0,0]-I[z,0,1,0,0,1,0,1,0,0,1,0]-I[z,0,0,0,0,0,1,1,0,\
0,1,0]-I[z,0,0,0,1,1,0,1,0,1,0,0]+I[z,1,0,0,1,1,0,1,0,1,0,0]+I[z,0,0,0,1,1,0,\
0,0,0,1,0]-I[z,0,0,0,0,1,0,1,0,0,0,0]+I[z,1,0,0,0,1,0,0,0,1,0,0]-I[z,1,0,0,0,\
1,0,0,0,1,1,0]-I[z,0,0,0,1,1,0,0,0,0,0,0]-I[z,0,0,0,0,1,0,0,0,0,1,0]-I[z,1,0,\
0,0,0,1,0,0,0,1,0]+I[z,0,0,0,0,0,1,1,0,0,0,0]-I[z,1,1,0,1,0,1,1,0,1,1,0]-I[z,\
0,0,0,0,1,0,0,0,1,0,0]+I[z,0,1,0,0,1,0,1,0,0,0,0]-I[z,1,1,0,1,1,0,0,0,1,1,0]+\
I[z,1,1,0,1,1,0,0,0,1,0,0]+I[z,1,1,0,0,0,1,1,0,1,1,0]-I[z,1,1,0,0,0,1,1,0,1,0,\
0]-I[z,1,0,0,0,1,0,0,0,0,0,0]-I[z,1,0,0,0,1,0,1,0,0,1,0]-I[z,1,0,0,1,0,1,0,0,\
0,0,0]-12*f[5]*I[z,1,0,0,1,1,0]-12*f[5]*I[z,0,0,0,0,1,0]+12*f[5]*I[z,0,0,0,1,\
1,0]+12*f[5]*I[z,1,0,0,0,1,0]-I[z,1,0,0,0,0,1,1,0,1,1,0]-I[z,0,0,0,0,0,1,1,0,\
1,0,0]+I[z,0,0,0,0,0,1,0,0,1,0,0]-I[z,1,0,0,1,1,0,0,0,1,0,0]+I[z,1,1,0,1,1,0,\
0,0,0,1,0]+I[z,0,1,0,1,1,0,1,0,0,1,0]-I[z,0,1,0,0,1,0,0,0,0,0,0]+I[z,1,1,0,0,\
1,0,0,0,0,0,0]-I[z,1,1,0,1,1,0,0,0,0,0,0]+I[z,0,0,0,1,1,0,0,0,1,0,0]+I[z,1,0,\
0,1,1,0,0,0,1,1,0]-I[z,1,1,0,1,1,0,1,0,0,1,0]+I[z,1,0,0,1,0,1,1,0,1,1,0]-I[z,\
0,0,0,1,1,0,1,0,0,1,0]+I[z,1,0,0,1,1,0,1,0,0,1,0]-I[z,1,0,0,1,1,0,1,0,0,0,0]+\
I[z,1,1,0,0,0,1,1,0,0,0,0]-I[z,1,1,0,0,1,0,0,0,0,1,0]-I[z,0,1,0,1,1,0,0,0,0,1,\
0]-I[z,1,1,0,0,0,1,0,0,1,1,0]+I[z,0,1,0,0,1,0,0,0,0,1,0]-I[z,0,1,0,0,0,1,0,0,\
1,0,0]+I[z,0,0,0,1,0,1,1,0,0,1,0]-I[z,1,0,0,1,0,1,1,0,1,0,0]+I[z,0,1,0,1,1,0,\
0,0,0,0,0]-I[z,0,0,0,1,0,1,1,0,1,1,0]-I[z,0,1,0,0,0,1,1,0,0,0,0]+I[z,1,1,0,0,\
1,0,0,0,1,1,0]+I[z,0,0,0,1,0,1,1,0,1,0,0]+I[z,1,1,0,1,1,0,1,0,0,0,0]+I[z,1,1,\
0,0,0,1,0,0,1,0,0]+I[z,0,1,0,0,1,0,0,0,1,0,0]+I[z,1,0,0,1,0,1,1,0,0,0,0]+I[z,\
0,1,0,0,0,1,1,0,0,1,0]-I[z,0,1,0,0,1,0,0,0,1,1,0]+I[z,0,1,0,0,0,1,0,0,1,1,0]-\
I[z,1,0,0,1,0,1,1,0,0,1,0]-I[z,1,1,0,0,1,0,0,0,1,0,0]-I[z,0,1,0,1,1,0,1,0,0,0,\
0])/(z-zz)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.948359011753216*^9, 3.948359028145862*^9}, 
   3.948359087751481*^9},ExpressionUUID->"46c5b567-ef3c-4600-9cdb-\
ac688f0c7673"]
}, Closed]],

Cell[CellGroupData[{

Cell["I33", "Subsubsection",
 CellChangeTimes->{{3.948359190305128*^9, 
  3.94835919745051*^9}},ExpressionUUID->"bfaafcc3-6255-42cc-8c83-\
5b04e7621418"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I33", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   "\"\<20*f[5]*(I[z,0,0,1,0,0]-I[z,0,0,1,1,0]-I[z,0,1,0,0,0]+I[z,0,1,0,1,0]-\
I[z,1,0,1,0,0]+I[z,1,0,1,1,0]+I[z,1,1,0,0,0]-I[z,1,1,0,1,0])/(z-zz)\>\""}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9483592316076403`*^9, 
  3.94835923631273*^9}},ExpressionUUID->"756466b6-0791-4dca-83af-\
bf83b1203e28"]
}, Closed]],

Cell[CellGroupData[{

Cell["I34", "Subsubsection",
 CellChangeTimes->{{3.948359294973653*^9, 
  3.948359299744439*^9}},ExpressionUUID->"626a9bb1-329d-4e1e-bc7b-\
3944250e7603"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"I34", "[", 
    RowBox[{"u", ",", "v"}], "]"}], "=", 
   "\"\<(-I[z,0,0,0,0,1,0,0,0,0,0,0]+I[z,0,0,1,1,1,1,1,0,1,0,0]+I[z,0,1,0,1,1,\
0,0,1,0,0,0]+I[z,0,1,0,1,1,1,1,1,0,1,0]+I[z,0,0,0,1,1,1,1,1,0,0,0]+I[z,1,0,1,\
1,1,1,1,0,0,0,0]+I[z,1,1,0,1,1,1,1,1,0,1,0]+I[z,1,0,0,1,1,1,1,1,0,0,0]+I[z,1,\
1,1,1,0,0,0,1,1,0,0]+I[z,1,1,0,0,0,0,0,1,0,0,0]+I[z,0,1,0,1,0,0,0,0,0,1,0]+I[\
z,0,0,0,1,0,0,0,0,0,1,0]+I[z,1,1,1,0,0,0,1,1,0,1,0]+I[z,1,1,0,0,0,0,0,1,0,1,0]\
+I[z,0,1,1,1,1,1,0,1,1,0,0]+I[z,0,1,1,0,0,0,0,0,1,1,0]+I[z,1,1,1,0,0,0,0,0,1,\
1,0]-I[z,0,0,1,1,1,1,1,0,0,0,0]-I[z,1,1,0,0,0,0,0,1,1,0,0]-I[z,1,1,0,0,1,0,1,\
0,0,0,0]+I[z,1,1,0,0,1,0,1,0,0,1,0]+I[z,1,1,0,0,0,1,0,0,0,1,0]-I[z,1,1,0,0,0,\
1,0,0,1,1,0]-I[z,1,0,0,0,1,0,0,0,1,0,0]-I[z,1,0,0,0,1,0,0,0,1,1,0]-I[z,1,0,0,\
1,0,1,0,0,1,0,0]-I[z,1,0,0,1,0,1,0,0,1,1,0]+2*I[z,0,0,0,0,1,0,0,0,1,0,0]+I[z,\
0,0,0,1,0,1,0,0,1,0,0]+I[z,0,0,0,1,0,1,0,0,1,1,0]-2*I[z,0,1,0,0,0,1,0,0,0,0,0]\
+I[z,0,1,0,0,0,1,0,0,0,1,0]+I[z,0,1,0,0,0,1,0,0,1,1,0]-I[z,0,1,0,0,1,0,1,0,0,\
0,0]+I[z,0,1,0,0,1,0,1,0,0,1,0]+I[z,0,1,0,0,0,0,0,1,1,1,0]-I[z,1,1,0,1,1,1,1,\
1,0,0,0]-I[z,0,0,1,1,1,1,1,0,0,1,0]-I[z,1,0,0,1,1,1,1,1,0,1,0]-I[z,0,1,1,0,0,\
0,0,0,1,0,0]-I[z,1,1,1,0,0,0,0,0,1,0,0]-I[z,0,0,1,0,0,1,1,0,1,0,0]+I[z,0,0,0,\
0,0,1,0,0,0,0,0]+I[z,0,0,1,1,1,1,1,0,1,1,0]+I[z,1,0,0,0,0,0,1,0,0,1,0]+I[z,1,\
0,1,1,0,0,0,0,0,1,0]+I[z,0,1,1,1,1,1,0,0,1,1,0]+I[z,0,1,1,1,1,1,0,1,0,0,0]+I[\
z,0,0,0,0,1,1,1,0,0,1,0]+I[z,1,1,1,0,1,1,1,1,0,0,0]+I[z,0,0,0,0,1,1,0,1,1,0,0]\
+I[z,0,0,0,1,0,0,1,1,1,0,0]+I[z,0,1,1,0,0,0,1,1,1,0,0]+I[z,0,0,0,1,1,1,0,0,1,\
0,0]+I[z,1,0,1,0,0,0,0,0,1,0,0]+I[z,0,0,1,0,0,0,0,0,1,0,0]+I[z,0,1,0,0,0,0,0,\
1,1,0,0]+I[z,1,0,1,1,1,1,1,0,0,1,0]+I[z,1,1,0,0,1,1,1,0,0,0,0]+I[z,0,1,1,0,1,\
1,0,0,1,0,0]+I[z,0,1,1,0,1,1,1,1,0,0,0]+I[z,0,1,1,1,0,0,0,0,1,0,0]+I[z,0,1,1,\
1,0,0,0,1,0,1,0]+I[z,0,1,1,1,0,0,1,0,1,1,0]+I[z,0,1,1,1,0,0,1,1,0,0,0]-8*f[3]*\
I[z,0,0,1,0,0,0,1,0]+8*f[3]*I[z,0,0,1,0,1,1,1,0]-8*f[3]*I[z,1,1,0,0,0,0,1,0]-\
8*f[3]*I[z,0,1,0,0,1,1,1,0]+16*f[3]*I[z,1,0,1,0,0,0,1,0]-8*f[3]*I[z,0,1,1,0,0,\
0,1,0]-8*f[3]*I[z,0,1,1,1,1,1,0,0]-8*f[3]*I[z,1,0,0,1,0,0,1,0]-8*f[3]*I[z,1,0,\
0,0,0,0,1,0]-8*f[3]*I[z,1,0,1,0,1,1,1,0]-8*f[3]*I[z,0,0,1,1,1,1,1,0]+8*f[3]*I[\
z,1,0,1,0,1,1,0,0]-8*f[3]*I[z,0,1,1,0,1,1,0,0]+8*f[3]*I[z,0,1,0,1,1,1,1,0]-8*\
f[3]*I[z,1,1,0,1,1,1,1,0]+8*f[3]*I[z,0,0,1,1,0,0,1,0]-8*f[3]*I[z,1,0,0,0,1,1,\
0,0]+8*f[3]*I[z,0,1,0,0,1,1,0,0]+16*f[3]*I[z,0,1,0,0,0,0,1,0]+8*f[3]*I[z,0,1,\
0,1,1,1,0,0]-8*f[3]*I[z,1,0,0,1,1,1,0,0]+8*f[3]*I[z,1,0,1,1,1,1,0,0]+8*f[3]*I[\
z,1,0,1,1,1,1,1,0]-8*f[3]*I[z,0,1,1,1,0,0,1,0]+8*f[3]*I[z,1,1,0,1,0,0,1,0]+8*\
f[3]*I[z,1,1,0,0,1,1,1,0]-I[z,0,0,1,0,0,0,1,1,0,1,0]-I[z,1,1,0,1,1,0,0,1,0,1,\
0]-I[z,0,0,1,0,1,1,0,0,0,1,0]-I[z,0,0,1,1,0,0,1,1,1,0,0]-I[z,0,0,1,1,1,1,0,1,\
1,0,0]-I[z,0,0,1,1,1,1,0,1,1,1,0]-I[z,1,1,0,0,0,0,0,1,1,1,0]-I[z,1,0,1,1,0,0,\
0,1,1,1,0]-I[z,1,0,0,0,0,0,1,1,1,1,0]-I[z,0,1,0,1,0,0,0,1,1,1,0]-I[z,0,1,0,0,\
1,0,0,1,1,0,0]-I[z,0,0,0,0,1,1,1,0,1,0,0]-I[z,0,0,0,0,1,1,1,1,0,1,0]+I[z,0,0,\
0,1,0,1,1,0,1,0,0]+I[z,0,0,1,0,1,1,1,0,0,0,0]-I[z,0,0,1,0,1,0,0,1,1,1,0]-I[z,\
0,1,1,0,1,0,0,0,1,0,0]+I[z,0,1,1,0,0,1,0,0,1,0,0]+I[z,0,0,1,1,0,0,1,1,0,1,0]-\
I[z,0,0,1,1,0,0,1,0,1,1,0]+I[z,0,0,1,1,1,0,1,0,0,1,0]-I[z,0,0,1,0,1,1,0,1,0,1,\
0]-I[z,0,0,1,0,1,0,0,1,0,1,0]+I[z,0,0,1,0,0,0,1,1,0,0,0]+I[z,0,0,1,1,0,0,1,0,\
0,0,0]+I[z,0,0,1,1,1,1,0,1,0,0,0]+I[z,0,0,1,1,1,1,0,1,0,1,0]+I[z,1,1,0,0,1,1,\
1,1,0,1,0]+I[z,0,0,1,1,0,0,0,1,1,1,0]+I[z,1,0,1,0,0,0,1,1,1,1,0]+I[z,1,0,1,0,\
1,1,0,0,0,0,0]+I[z,1,0,1,1,0,0,1,1,1,1,0]+I[z,1,0,1,1,1,1,0,0,0,0,0]+I[z,1,0,\
1,1,1,1,0,0,1,0,0]+I[z,1,0,1,0,1,1,1,1,1,0,0]+I[z,1,0,0,1,1,1,0,0,0,1,0]+I[z,\
0,0,0,0,1,1,0,0,0,1,0]+I[z,1,1,0,1,1,0,0,1,1,0,0]-8*f[3]*I[z,1,1,0,1,0,1,1,0]-\
8*f[3]*I[z,1,0,1,1,0,1,0,0]-8*f[3]*I[z,1,0,1,0,0,1,1,0]+8*f[3]*I[z,1,0,1,1,0,\
1,1,0]+8*f[3]*I[z,1,1,0,1,1,0,1,0]-16*f[3]*I[z,1,0,1,1,1,0,1,0]-8*f[3]*I[z,1,\
1,0,0,1,0,1,0]+8*f[3]*I[z,1,1,0,0,0,1,1,0]+8*f[3]*I[z,1,0,0,1,1,0,1,0]-8*f[3]*\
I[z,1,0,1,0,0,1,0,0]+8*f[3]*I[z,1,0,0,0,1,0,1,0]+8*f[3]*I[z,1,0,0,1,0,1,0,0]+\
8*f[3]*I[z,1,0,0,0,0,1,0,0]-I[z,0,0,1,1,1,0,0,0,1,0,0]-I[z,0,0,1,1,1,0,0,1,0,\
1,0]+I[z,0,1,1,0,0,0,0,1,0,0,0]-I[z,0,1,1,0,0,0,0,1,0,1,0]+I[z,0,1,1,0,1,0,0,\
0,0,1,0]+I[z,0,0,1,1,0,1,0,0,0,1,0]+I[z,0,0,1,1,0,0,0,0,1,0,0]-I[z,0,0,1,1,0,\
0,0,1,0,0,0]-I[z,0,0,1,1,0,1,0,0,0,0,0]-I[z,0,1,0,1,0,0,1,0,0,1,0]+I[z,0,1,0,\
1,0,0,0,1,0,1,0]-I[z,0,1,1,0,0,0,1,0,0,0,0]+I[z,0,1,1,0,1,0,0,0,0,0,0]-I[z,0,\
1,0,1,1,0,0,0,0,0,0]+I[z,0,0,1,1,1,0,0,0,0,0,0]+16*f[3]*I[z,0,1,1,1,0,1,0,0]-\
8*f[3]*I[z,0,1,0,1,1,0,0,0]+8*f[3]*I[z,0,1,1,0,1,0,0,0]+8*f[3]*I[z,0,1,1,0,0,\
1,1,0]-8*f[3]*I[z,0,0,1,1,0,1,0,0]+8*f[3]*I[z,0,0,1,1,1,0,0,0]-24*f[5]*I[z,0,\
0,1,1,1,0]-8*f[3]*I[z,0,1,1,1,0,1,1,0]-8*f[3]*I[z,0,1,1,1,1,0,0,0]+24*f[5]*I[\
z,0,1,1,1,1,0]+16*f[3]*I[z,0,1,1,1,1,0,1,0]-24*f[5]*I[z,0,1,1,0,1,0]+24*f[5]*\
I[z,0,1,0,1,1,0]-24*f[5]*I[z,0,0,0,1,1,0]-8*f[3]*I[z,0,1,0,1,1,0,1,0]+24*f[5]*\
I[z,0,0,1,0,1,0]-8*f[3]*I[z,0,1,0,0,1,0,1,0]-24*f[5]*I[z,0,1,0,0,1,0]+8*f[3]*\
I[z,0,0,0,1,0,1,1,0]-8*f[3]*I[z,0,0,0,1,1,0,1,0]+24*f[5]*I[z,0,0,0,0,1,0]+8*f[\
3]*I[z,0,0,0,1,1,0,0,0]-8*f[3]*I[z,0,0,1,0,1,0,0,0]+8*f[3]*I[z,0,0,1,0,0,1,0,\
0]+8*f[3]*I[z,0,1,0,0,1,0,0,0]+8*f[3]*I[z,0,0,0,0,1,0,1,0]-8*f[3]*I[z,0,0,0,1,\
0,1,0,0]-8*f[3]*I[z,0,0,0,0,0,1,1,0]-8*f[3]*I[z,0,0,0,0,1,0,0,0]-16*f[3]*I[z,\
0,1,0,0,0,1,0,0]+8*f[3]*I[z,0,0,0,0,0,1,0,0]-2*I[z,1,0,1,1,1,1,0,1,0,0,0]-I[z,\
1,0,0,0,0,0,1,0,0,0,0]+I[z,0,1,0,0,1,1,1,1,1,0,0]+I[z,1,1,1,1,0,0,1,0,0,1,0]+\
I[z,0,1,0,0,1,1,1,0,1,1,0]+2*I[z,0,1,0,1,1,1,0,1,1,1,0]-2*I[z,0,0,0,1,0,1,1,1,\
1,0,0]+I[z,0,1,1,0,1,0,1,1,1,0,0]+I[z,0,1,1,0,1,0,1,1,1,1,0]+I[z,0,1,1,0,1,1,\
1,0,1,1,0]-I[z,0,1,1,0,0,1,1,1,1,0,0]-2*I[z,0,1,0,1,1,1,1,0,1,1,0]+I[z,0,0,1,\
1,1,0,1,1,1,0,0]-I[z,0,1,1,0,1,1,0,1,1,1,0]-I[z,0,1,0,1,1,0,1,1,1,1,0]+I[z,0,\
1,1,0,0,1,1,0,0,0,0]-I[z,0,1,1,0,0,1,0,1,0,0,0]-I[z,0,1,1,1,1,0,0,0,0,0,0]+2*\
I[z,0,1,1,1,0,1,0,0,0,0,0]-I[z,0,1,1,0,1,0,0,0,1,1,0]-I[z,0,1,0,1,1,1,0,0,0,1,\
0]+I[z,0,1,0,0,1,1,0,1,0,1,0]-I[z,0,1,0,1,0,0,1,1,0,1,0]-I[z,0,0,0,0,1,1,0,0,\
1,0,0]+I[z,0,0,0,1,0,1,1,0,0,0,0]-I[z,0,0,1,0,0,0,0,1,1,0,0]-I[z,0,0,1,0,0,0,\
0,1,1,1,0]-I[z,0,0,0,1,0,0,1,0,1,1,0]+I[z,0,0,0,1,0,0,0,1,1,0,0]+2*I[z,0,0,1,\
0,0,0,1,0,1,1,0]+I[z,0,0,1,0,0,1,1,0,0,1,0]+I[z,0,0,0,0,1,0,1,1,0,0,0]-I[z,0,\
0,0,1,1,0,1,0,0,0,0]-I[z,0,0,1,0,0,1,0,0,1,1,0]-I[z,0,0,0,1,0,1,1,0,0,1,0]-I[\
z,0,0,0,0,1,1,0,1,0,1,0]-I[z,0,0,1,0,0,1,0,1,0,0,0]-I[z,0,0,0,1,1,0,0,0,1,1,0]\
-I[z,0,0,0,1,0,0,1,1,0,0,0]-I[z,0,1,0,0,1,1,1,1,0,1,0]-I[z,0,1,0,1,0,0,0,0,1,\
1,0]-I[z,0,1,0,1,1,0,0,1,1,1,0]-I[z,0,1,0,0,0,1,1,0,0,1,0]+I[z,0,1,0,0,0,0,1,\
1,0,1,0]+I[z,0,0,0,0,1,0,1,1,0,1,0]-I[z,0,1,0,0,0,0,1,1,0,0,0]+I[z,0,1,0,0,0,\
1,0,1,0,0,0]+I[z,0,1,0,0,1,1,0,0,0,0,0]-2*I[z,0,1,0,0,0,0,1,0,1,1,0]+I[z,0,1,\
1,1,0,1,0,1,1,1,0]-I[z,0,1,1,1,0,1,1,1,0,1,0]-I[z,0,1,1,1,1,0,1,0,1,1,0]-I[z,\
0,1,1,1,0,1,0,1,1,0,0]+I[z,0,1,1,1,1,0,0,1,1,0,0]-I[z,0,1,1,1,0,1,1,1,0,0,0]+\
I[z,0,1,1,1,1,0,1,1,0,1,0]-I[z,0,0,0,0,0,1,0,1,1,0,0]+I[z,0,0,1,0,1,0,0,0,1,1,\
0]-I[z,0,0,0,0,0,1,1,1,0,0,0]-I[z,0,0,1,0,1,0,0,0,1,0,0]+I[z,0,0,1,0,1,0,0,1,\
0,0,0]+I[z,0,0,0,0,0,1,1,0,1,0,0]+I[z,0,1,0,0,0,0,1,1,1,1,0]+I[z,0,0,1,0,1,1,\
0,0,1,1,0]-I[z,0,0,1,0,0,1,1,1,0,1,0]+I[z,0,1,0,0,0,1,0,1,1,0,0]-2*I[z,0,1,0,\
0,0,1,0,1,1,1,0]-I[z,0,1,0,1,1,0,1,0,0,0,0]+I[z,0,1,0,1,0,0,1,0,1,1,0]-I[z,0,\
1,0,0,1,1,0,0,1,1,0]+I[z,0,0,1,0,1,0,0,1,1,0,0]-I[z,0,0,0,1,0,1,1,0,1,1,0]+2*\
I[z,0,0,0,1,0,1,1,1,0,1,0]-2*I[z,0,1,1,1,1,0,1,1,1,0,0]+I[z,0,1,0,1,1,1,0,0,0,\
0,0]-I[z,0,1,0,0,0,0,1,1,1,0,0]+I[z,0,1,0,0,1,0,0,1,1,1,0]+I[z,0,1,0,0,0,1,1,\
1,0,0,0]+I[z,0,1,0,0,0,1,1,0,1,1,0]+I[z,0,1,0,1,1,0,0,0,1,1,0]+I[z,0,0,1,0,0,\
1,0,1,1,1,0]-2*I[z,0,0,0,0,1,0,1,1,1,0,0]-I[z,1,0,0,0,0,0,1,1,0,1,0]-I[z,1,0,\
0,1,0,0,1,1,1,1,0]-I[z,1,0,0,0,1,1,1,1,1,0,0]-I[z,1,1,0,0,1,1,1,1,1,0,0]-I[z,\
0,0,1,0,1,1,1,1,1,0,0]-I[z,0,1,1,0,0,0,1,1,1,1,0]-I[z,1,0,1,0,0,0,0,0,1,1,0]-\
I[z,1,0,0,0,1,1,0,1,1,1,0]-I[z,0,1,1,1,0,0,1,0,0,0,0]-I[z,1,1,0,1,0,0,0,0,0,1,\
0]-I[z,0,0,1,0,0,0,0,0,1,1,0]-I[z,1,1,0,0,1,1,1,0,1,1,0]+2*I[z,1,1,0,1,0,0,0,\
0,1,0,0]-I[z,1,1,0,1,0,0,0,0,1,1,0]-I[z,1,0,1,0,0,0,1,1,1,0,0]-I[z,1,0,1,1,0,\
0,1,0,0,1,0]-I[z,1,0,0,0,1,1,1,0,0,1,0]-I[z,1,0,1,1,1,1,0,0,0,1,0]-I[z,1,0,1,\
1,1,1,0,0,1,1,0]+I[z,0,0,0,1,1,0,1,0,1,1,0]-I[z,0,0,0,1,1,0,1,1,0,1,0]+I[z,0,\
0,0,1,1,1,0,1,0,1,0]-I[z,0,0,0,1,1,0,0,1,1,0,0]-I[z,0,0,0,1,1,1,0,1,0,0,0]+I[\
z,0,0,1,1,0,1,0,1,1,0,0]-I[z,0,0,1,1,0,1,1,0,1,0,0]+I[z,0,0,1,0,1,1,1,0,1,0,0]\
-I[z,0,0,0,1,1,1,1,0,1,0,0]+I[z,0,0,0,1,1,1,1,0,1,1,0]+I[z,0,0,0,1,1,0,1,1,1,\
0,0]+2*I[z,0,1,1,1,0,1,1,1,1,0,0]-I[z,0,1,0,0,0,1,1,1,1,0,0]-I[z,0,1,0,0,1,1,\
0,1,1,0,0]+I[z,0,0,1,0,0,1,1,1,1,0,0]+I[z,0,1,0,0,1,0,1,1,1,0,0]-I[z,0,1,0,0,\
1,0,1,1,1,1,0]+2*I[z,0,0,1,0,0,0,0,1,0,1,0]+I[z,0,0,1,0,0,1,0,0,0,0,0]+I[z,0,\
0,0,1,0,0,0,0,1,1,0]-I[z,0,1,0,0,1,0,0,0,0,1,0]-2*I[z,0,0,0,1,0,0,0,0,1,0,0]+\
I[z,0,0,0,1,0,0,1,0,0,1,0]+I[z,0,0,0,1,0,0,0,1,0,0,0]-2*I[z,0,0,0,1,0,0,0,1,0,\
1,0]-I[z,0,0,1,0,0,0,1,0,0,0,0]-I[z,0,0,1,0,1,0,0,0,0,0,0]-I[z,0,0,0,0,0,1,0,\
0,1,0,0]-I[z,0,0,0,0,1,0,0,1,0,0,0]+I[z,0,0,0,0,0,1,0,1,0,0,0]+I[z,0,0,0,0,1,\
0,0,1,0,1,0]+I[z,0,1,0,1,1,1,1,0,0,0,0]+I[z,0,1,0,1,1,1,1,0,0,1,0]-I[z,0,0,1,\
1,1,0,1,1,0,0,0]-I[z,0,0,1,0,1,1,1,1,0,0,0]+2*I[z,0,0,1,0,1,1,1,1,0,1,0]+I[z,\
0,0,1,1,0,1,1,1,0,0,0]+I[z,0,0,1,1,0,1,1,0,1,1,0]+I[z,0,0,1,0,1,1,0,1,1,1,0]-\
I[z,0,1,1,1,0,1,0,0,1,0,0]+2*I[z,0,1,1,1,1,0,1,0,0,0,0]-I[z,0,1,1,1,1,0,1,0,0,\
1,0]-I[z,0,1,0,1,1,1,0,1,0,0,0]-I[z,0,1,0,1,1,1,0,1,0,1,0]+I[z,0,1,0,1,0,0,1,\
1,1,1,0]-I[z,0,1,1,1,0,1,0,0,1,1,0]-2*I[z,0,0,1,0,1,1,1,0,1,1,0]+I[z,0,0,1,1,\
1,0,0,1,1,1,0]-I[z,0,0,1,1,1,0,1,0,1,1,0]-I[z,0,0,1,1,0,1,0,1,1,1,0]-I[z,0,0,\
1,1,0,1,1,1,0,1,0]-I[z,0,1,1,0,1,1,1,0,0,1,0]+I[z,0,1,1,1,0,1,1,0,0,1,0]+I[z,\
0,1,1,1,1,0,0,0,1,0,0]+I[z,0,1,1,1,1,0,1,1,1,1,0]+I[z,0,1,0,0,1,0,0,0,0,0,0]+\
2*I[z,0,1,0,0,0,0,1,0,0,0,0]-I[z,0,0,1,0,0,0,1,0,0,1,0]+I[z,0,0,1,0,1,0,0,0,0,\
1,0]+I[z,0,0,0,0,0,1,1,1,1,0,0]-I[z,0,1,1,1,1,0,0,1,0,0,0]-I[z,0,1,1,1,0,1,1,\
0,0,0,0]-I[z,0,1,1,0,1,0,1,1,0,0,0]-I[z,0,1,1,0,1,0,1,1,0,1,0]+I[z,0,1,1,0,1,\
1,0,1,0,1,0]+I[z,0,1,0,1,1,0,1,0,1,1,0]+I[z,0,1,0,1,1,0,1,1,0,0,0]+I[z,1,1,1,\
0,0,0,0,1,0,0,0]-I[z,1,1,1,0,0,0,0,1,0,1,0]-2*I[z,1,1,1,0,1,0,0,0,0,1,0]+I[z,\
1,1,0,1,1,0,0,0,0,1,0]+I[z,1,0,1,1,0,1,0,0,0,1,0]-I[z,1,0,1,1,0,0,0,0,1,0,0]+\
I[z,1,0,1,1,0,0,0,1,0,0,0]-I[z,1,0,1,1,0,1,0,0,0,0,0]-I[z,1,0,1,1,1,0,0,0,0,1,\
0]+I[z,1,1,0,1,0,0,1,0,0,0,0]-2*I[z,1,1,0,1,0,0,0,1,0,0,0]+I[z,1,1,0,1,0,0,0,\
1,0,1,0]-I[z,0,1,1,0,0,1,1,0,1,1,0]+I[z,0,1,1,0,0,1,1,1,0,1,0]+I[z,0,1,1,0,0,\
1,0,1,1,1,0]+I[z,0,1,1,0,0,0,1,0,0,1,0]-I[z,0,1,1,0,0,1,0,0,0,1,0]-I[z,0,1,0,\
0,0,0,0,1,0,0,0]-I[z,1,0,1,1,1,1,1,0,1,1,0]-I[z,1,0,0,1,1,1,0,0,0,0,0]-2*I[z,\
1,1,1,0,1,1,1,1,0,1,0]-I[z,0,1,1,1,1,1,0,0,1,0,0]-I[z,1,0,0,0,1,1,0,0,0,0,0]-\
I[z,0,1,0,0,0,0,0,1,0,1,0]-I[z,1,0,0,0,0,0,1,0,1,0,0]-I[z,0,0,0,1,1,1,1,1,0,1,\
0]-I[z,0,1,1,1,0,0,0,0,0,1,0]-I[z,1,1,1,0,1,1,0,0,1,1,0]-I[z,0,1,1,0,1,1,1,1,\
1,0,0]-I[z,0,0,0,1,1,1,0,0,1,1,0]-I[z,0,1,1,1,1,1,0,1,1,1,0]-I[z,0,0,1,1,0,0,\
0,0,0,1,0]+2*I[z,1,0,1,1,1,1,0,1,1,1,0]-I[z,0,1,1,1,0,0,1,1,1,1,0]-I[z,1,0,0,\
1,0,0,0,0,0,1,0]-I[z,1,1,1,1,0,0,1,0,1,0,0]-I[z,1,1,1,1,0,0,0,1,0,1,0]-I[z,1,\
1,1,1,0,0,0,0,1,0,0]-I[z,0,1,1,1,1,1,0,0,0,0,0]-I[z,0,1,1,1,0,0,0,1,1,0,0]-I[\
z,1,0,1,1,1,1,1,0,1,0,0]-I[z,0,1,0,1,1,1,1,1,0,0,0]-I[z,1,1,1,0,0,0,1,1,0,0,0]\
-I[z,0,1,1,0,1,1,0,0,0,0,0]-I[z,0,1,0,0,1,1,1,0,0,0,0]-I[z,1,1,0,0,0,1,1,1,0,\
1,0]+I[z,1,1,0,1,0,0,0,1,1,1,0]+I[z,1,1,0,1,0,0,1,1,0,0,0]+I[z,1,0,0,0,1,1,1,\
0,1,0,0]+I[z,1,0,0,0,1,1,1,1,0,1,0]-I[z,1,0,0,1,0,1,1,1,0,0,0]+I[z,1,1,0,0,1,\
1,0,0,1,0,0]-I[z,1,1,0,1,0,1,1,0,0,0,0]-I[z,1,0,1,0,1,1,1,0,0,0,0]-I[z,1,1,0,\
1,1,0,0,0,1,0,0]-I[z,1,1,0,0,0,1,1,0,1,0,0]+2*I[z,1,1,1,0,1,0,0,0,1,0,0]-I[z,\
1,1,1,0,0,1,0,0,1,0,0]-2*I[z,1,0,1,1,1,0,1,0,0,0,0]-I[z,1,0,1,1,0,0,1,1,0,0,0]\
+I[z,1,0,1,1,1,0,1,0,0,1,0]+I[z,1,0,1,1,1,0,0,1,0,0,0]+I[z,1,0,1,1,0,1,1,0,0,\
0,0]+I[z,1,0,1,1,1,0,0,0,1,1,0]+I[z,1,0,1,1,0,0,1,0,1,0,0]-I[z,1,1,0,0,1,0,0,\
1,0,1,0]-I[z,1,0,1,1,0,1,1,0,0,1,0]+I[z,1,0,0,0,0,1,1,1,0,1,0]-I[z,1,1,0,0,1,\
1,0,0,0,1,0]+I[z,1,1,0,0,0,1,0,1,1,0,0]+I[z,1,1,0,1,1,0,1,0,0,0,0]-I[z,1,1,0,\
0,1,1,0,1,0,0,0]-I[z,1,0,1,0,1,1,0,0,1,0,0]-I[z,1,0,0,1,0,1,1,1,0,1,0]+I[z,1,\
1,1,0,0,0,1,0,1,0,0]+I[z,1,0,1,0,0,1,1,1,0,0,0]-I[z,1,1,0,1,0,0,1,0,1,0,0]+I[\
z,1,0,1,0,1,1,0,1,0,0,0]-I[z,1,0,1,0,0,1,0,1,1,1,0]+2*I[z,1,0,0,0,1,0,1,1,1,1,\
0]+I[z,1,0,0,0,1,0,0,1,1,0,0]-I[z,1,0,0,0,1,0,1,1,0,1,0]-I[z,1,1,0,0,1,0,0,0,\
1,0,0]+I[z,1,1,0,0,0,0,1,0,1,0,0]+I[z,1,1,0,0,0,1,1,0,0,0,0]-I[z,1,1,0,0,0,1,\
0,1,0,0,0]+I[z,1,1,0,0,1,0,0,0,1,1,0]+I[z,1,1,0,0,1,0,0,1,0,0,0]+I[z,1,1,0,0,\
0,0,1,0,1,1,0]+I[z,1,1,1,1,0,1,0,1,1,1,0]+I[z,1,1,1,1,0,1,1,0,1,0,0]+2*I[z,1,\
1,1,1,0,1,1,1,0,1,0]-I[z,1,1,1,1,1,0,0,1,1,1,0]+I[z,1,1,1,1,1,0,1,0,1,1,0]-I[\
z,1,1,1,1,0,1,0,1,1,0,0]-I[z,1,1,1,1,0,1,1,0,1,1,0]-I[z,1,1,1,1,1,0,1,1,0,1,0]\
-I[z,1,0,0,0,0,1,0,1,1,0,0]+2*I[z,1,0,0,0,0,1,0,1,1,1,0]-I[z,1,0,0,0,0,1,1,0,\
1,1,0]+I[z,1,1,1,0,1,0,0,1,0,1,0]-I[z,1,1,1,0,0,1,1,0,0,1,0]-I[z,1,1,1,0,0,0,\
1,0,1,1,0]+I[z,1,1,0,1,0,1,1,0,0,1,0]-I[z,1,0,1,0,0,1,1,0,0,0,0]+I[z,1,0,1,0,\
0,0,0,1,1,0,0]+I[z,1,0,1,0,0,0,0,1,1,1,0]+I[z,1,0,0,0,1,1,0,1,0,0,0]-I[z,1,0,\
0,1,0,0,0,1,1,0,0]-I[z,1,0,1,0,0,0,1,0,1,1,0]+I[z,1,0,0,0,1,1,0,0,1,1,0]-I[z,\
1,0,0,0,1,0,1,1,0,0,0]+I[z,1,0,0,1,1,0,1,0,0,0,0]+I[z,1,0,1,0,0,1,0,0,1,1,0]-\
I[z,1,0,1,0,0,0,1,0,1,0,0]+I[z,1,0,0,1,0,0,1,0,1,0,0]+I[z,1,0,1,0,0,1,0,1,0,0,\
0]-I[z,1,0,0,0,1,0,0,1,1,1,0]+I[z,1,0,0,1,0,0,1,1,0,1,0]+I[z,1,0,0,1,1,0,0,0,\
1,0,0]+2*I[z,1,1,0,1,1,1,1,0,1,0,0]+I[z,1,1,0,1,0,1,1,1,1,0,0]+I[z,1,0,1,1,1,\
0,1,1,1,0,0]-2*I[z,1,0,1,1,1,0,1,1,1,1,0]+I[z,1,0,1,1,0,1,1,1,1,1,0]-I[z,1,0,\
1,1,0,1,1,1,1,0,0]-I[z,1,1,0,1,1,1,0,1,1,0,0]+I[z,1,1,0,1,1,0,1,1,1,1,0]+I[z,\
1,1,1,1,1,0,0,0,0,1,0]-I[z,1,1,0,1,0,0,1,1,1,0,0]-I[z,1,1,0,1,0,1,1,0,1,0,0]-\
I[z,1,1,1,0,1,0,0,1,0,0,0]+I[z,1,1,1,0,0,1,0,1,0,0,0]-2*I[z,1,1,1,1,0,1,0,0,0,\
1,0]-I[z,1,0,0,1,1,0,1,1,1,0,0]+I[z,1,0,0,1,1,1,0,1,1,0,0]-I[z,1,0,1,1,1,0,0,\
1,1,0,0]-I[z,1,1,1,1,0,1,1,1,1,0,0]+I[z,1,1,0,0,0,1,1,1,1,1,0]+I[z,1,1,0,0,1,\
1,0,1,1,1,0]+I[z,1,1,0,0,1,0,1,1,1,0,0]-I[z,1,1,0,0,1,0,1,1,1,1,0]-I[z,1,1,0,\
1,1,1,0,1,1,1,0]-I[z,1,1,0,1,0,1,1,1,1,1,0]+I[z,1,0,0,1,0,1,1,1,1,1,0]+I[z,1,\
0,0,1,0,1,1,1,1,0,0]+I[z,1,1,1,0,0,1,1,1,1,1,0]-I[z,1,1,1,0,1,0,1,1,1,0,0]-I[\
z,1,1,1,0,1,0,1,1,1,1,0]+I[z,1,1,1,0,1,1,0,1,1,0,0]-2*I[z,1,1,1,0,1,1,1,0,1,0,\
0]+I[z,1,1,1,0,1,1,1,0,1,1,0]+I[z,1,0,0,0,0,1,0,0,1,0,0]-I[z,1,0,0,0,0,1,0,1,\
0,0,0]-I[z,1,0,0,1,1,0,1,0,1,1,0]+I[z,1,0,0,1,1,0,1,1,0,1,0]-I[z,1,0,0,0,0,1,\
1,1,1,1,0]+I[z,1,0,0,1,1,0,0,1,1,1,0]+I[z,1,0,1,1,0,1,0,1,1,0,0]-I[z,1,0,1,0,\
1,1,0,1,1,0,0]+I[z,1,0,1,0,1,1,1,0,1,0,0]-I[z,1,0,0,1,1,1,0,1,1,1,0]-I[z,1,0,\
0,1,1,1,1,0,1,0,0]+I[z,1,0,0,1,1,1,1,0,1,1,0]-I[z,0,1,1,1,1,1,0,1,0,1,0]+I[z,\
1,0,1,0,0,1,1,0,1,1,0]+I[z,1,1,1,1,0,0,0,0,0,1,0]+I[z,1,0,0,0,0,0,1,1,0,0,0]+\
I[z,1,1,1,1,0,0,1,1,1,0,0]+I[z,0,0,0,0,1,1,1,1,1,0,0]+I[z,1,0,0,0,0,0,1,1,1,0,\
0]+I[z,1,0,1,1,1,0,1,1,0,0,0]-I[z,1,0,1,0,1,1,1,1,0,0,0]+I[z,1,1,1,1,0,1,0,0,\
1,0,0]-I[z,1,1,1,1,1,0,1,0,0,1,0]+2*I[z,1,1,0,1,1,1,0,1,0,0,0]+I[z,1,1,0,1,0,\
1,1,1,0,0,0]-I[z,1,1,1,0,1,1,0,1,0,0,0]+I[z,1,1,0,1,1,1,0,0,1,1,0]-2*I[z,1,0,\
1,0,0,0,0,1,0,0,0]-I[z,1,0,1,0,0,1,0,0,0,0,0]+I[z,1,0,0,1,0,0,0,0,1,1,0]-I[z,\
1,0,0,1,0,0,1,0,0,0,0]-I[z,1,1,0,0,0,0,1,0,0,1,0]+I[z,1,0,0,1,0,0,0,1,0,0,0]+\
2*I[z,1,0,1,0,0,0,1,0,0,0,0]-I[z,1,1,1,1,1,0,0,0,1,1,0]+I[z,1,1,1,0,1,0,1,1,0,\
0,0]+I[z,1,1,1,0,1,0,1,1,0,1,0]-I[z,1,1,0,1,1,0,1,0,1,1,0]-I[z,1,1,0,1,1,0,1,\
1,0,0,0]-I[z,1,1,0,1,1,1,0,0,1,0,0]+I[z,1,1,0,1,0,1,1,0,1,1,0]-I[z,1,1,0,1,0,\
1,1,1,0,1,0]+I[z,1,1,1,1,0,1,0,0,1,1,0]-I[z,1,0,1,0,0,1,1,1,1,1,0]+I[z,1,0,1,\
1,1,0,1,0,1,1,0]-I[z,1,0,1,1,0,1,0,1,1,1,0]+I[z,1,1,1,0,1,1,1,0,0,1,0]+I[z,1,\
1,1,0,1,0,0,1,1,1,0]+I[z,1,1,1,1,1,0,0,1,0,1,0]-I[z,1,1,0,1,1,1,1,0,0,0,0]-I[\
z,1,1,0,1,1,1,1,0,0,1,0]+I[z,1,1,1,0,0,1,1,0,1,0,0]-I[z,1,1,1,0,0,1,1,1,0,0,0]\
-I[z,1,1,1,0,0,1,0,1,1,1,0]+I[z,1,1,1,0,0,1,0,0,0,1,0]-I[z,1,1,1,0,1,0,0,1,1,\
0,0]+I[z,1,1,1,1,1,0,1,1,1,1,0]-I[z,1,1,1,1,0,1,1,1,1,1,0]-I[z,1,1,0,0,0,0,1,\
0,0,0,0]+I[z,1,1,1,0,1,1,1,1,1,0,0]+I[z,1,0,0,0,0,0,1,0,1,1,0]+I[z,1,1,1,0,1,\
1,0,0,0,1,0]+I[z,0,1,1,1,1,1,0,0,0,1,0]-I[z,1,1,1,1,0,0,1,1,0,1,0]-I[z,1,0,0,\
1,1,0,0,0,0,1,0]-I[z,1,0,0,1,1,0,0,1,0,0,0]+I[z,1,0,0,0,0,1,0,0,0,0,0]-2*I[z,\
1,0,0,0,0,1,0,0,0,1,0]+I[z,0,0,0,0,1,0,1,0,0,0,0]-I[z,0,0,0,0,1,0,1,0,0,1,0]-\
I[z,0,0,0,0,0,1,1,0,0,0,0]-I[z,0,0,0,0,1,0,0,0,0,1,0]+I[z,1,0,0,0,0,1,1,0,0,1,\
0]+2*I[z,1,0,0,0,1,0,0,0,0,1,0]+I[z,1,0,0,0,1,0,1,0,0,0,0]-I[z,1,0,0,0,1,0,1,\
0,0,1,0]+I[z,1,0,0,1,0,1,0,0,0,0,0]+I[z,1,0,0,1,0,1,0,0,0,1,0]-I[z,0,0,0,1,0,\
1,0,0,0,0,0]-I[z,0,0,0,1,0,1,0,0,0,1,0]+I[z,0,0,0,1,1,0,0,0,0,0,0]+I[z,0,0,0,\
1,1,0,0,1,0,1,0])/(z-zz)/(z+zz-1)\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.948359302061706*^9, 3.948359305227056*^9}, {
  3.948359392385179*^9, 
  3.9483593940143547`*^9}},ExpressionUUID->"e69a9f05-e7e8-459c-a1ba-\
6e88a4389db3"]
}, Closed]]
}, Open  ]]
},
WindowSize->{808, 686},
WindowMargins->{{Automatic, 265}, {-10, Automatic}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7d125801-6646-4aaf-9723-e008bbe81272"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 280, 7, 35, "Text",ExpressionUUID->"317685d4-0972-479c-b0fa-e29d09aacde8"],
Cell[841, 29, 1192, 35, 52, "Input",ExpressionUUID->"0f54b0b8-b3e8-4abb-86c5-095c2b016eb7"],
Cell[2036, 66, 850, 27, 50, "Text",ExpressionUUID->"041c5ecd-d69e-4c54-897a-fb817ea53d3b"],
Cell[CellGroupData[{
Cell[2911, 97, 159, 3, 54, "Subsection",ExpressionUUID->"b68133e9-02db-4036-8ed9-2bd97e0fdd27"],
Cell[CellGroupData[{
Cell[3095, 104, 153, 3, 45, "Subsubsection",ExpressionUUID->"35e32d31-01b2-4e74-bc6c-8f333da4f6f8"],
Cell[3251, 109, 49749, 822, 122, "Input",ExpressionUUID->"180f33cc-aafd-4d2b-8d94-ed1180b8290e"],
Cell[53003, 933, 439, 11, 73, "Input",ExpressionUUID->"8d89622d-f475-49eb-b66e-0b5a31a03be2"],
Cell[53445, 946, 1358, 22, 304, "Input",ExpressionUUID->"2f55e121-3032-402f-b32e-bdf5b73128b2"]
}, Closed]],
Cell[CellGroupData[{
Cell[54840, 973, 165, 3, 37, "Subsubsection",ExpressionUUID->"6d670550-8a03-4c1a-9302-d9538a5bb9c1"],
Cell[55008, 978, 47894, 791, 119, "Input",ExpressionUUID->"4c999582-cfdc-4892-add3-e30ffc68f6d7"],
Cell[102905, 1771, 684, 15, 136, "Input",ExpressionUUID->"a0ed2b19-fa31-462f-a68c-bf2bfd056b4b"],
Cell[103592, 1788, 3019, 43, 766, "Input",ExpressionUUID->"708a91f9-cedb-40b5-a5d9-2df40e653292"]
}, Closed]],
Cell[CellGroupData[{
Cell[106648, 1836, 128, 3, 37, "Subsubsection",ExpressionUUID->"1ebf9f49-9f25-4ced-a28c-c797a575d173"],
Cell[106779, 1841, 52672, 869, 127, "Input",ExpressionUUID->"071abcc0-dc1d-4ff0-85af-f78c12e4915d"],
Cell[159454, 2712, 943, 18, 199, "Input",ExpressionUUID->"160e9c1b-6242-4d68-a80b-6067eb6c20c5"],
Cell[160400, 2732, 6904, 92, 1753, "Input",ExpressionUUID->"8c8d88b6-044a-4ff7-8ef8-0f2563fae66e"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[167353, 2830, 160, 3, 54, "Subsection",ExpressionUUID->"a8781d23-6636-422d-917d-d3299bf537bf"],
Cell[167516, 2835, 195, 3, 35, "Text",ExpressionUUID->"71fe2424-7a61-425b-8ddf-1b178cf5ffa5"],
Cell[CellGroupData[{
Cell[167736, 2842, 155, 3, 45, "Subsubsection",ExpressionUUID->"5dba758e-929b-4ff3-9210-4f042c4209c3"],
Cell[167894, 2847, 381, 12, 30, "Input",ExpressionUUID->"f9fb9fc9-2ae5-4fdc-a19e-d3adfb6aa5e0"],
Cell[168278, 2861, 2147, 33, 514, "Input",ExpressionUUID->"0cc77c53-25a6-4308-8ea5-e138b4d02ea7"],
Cell[170428, 2896, 55680, 704, 14395, "Input",ExpressionUUID->"ad8c69cf-1ed2-4477-8680-eea1c26d2fc4"]
}, Closed]],
Cell[CellGroupData[{
Cell[226145, 3605, 153, 3, 37, "Subsubsection",ExpressionUUID->"928eeb9c-111f-49f4-8e80-051d28b58b6e"],
Cell[226301, 3610, 2947, 43, 724, "Input",ExpressionUUID->"66dcf65a-a6f6-4777-8b04-617a6d715280"]
}, Closed]],
Cell[CellGroupData[{
Cell[229285, 3658, 162, 3, 37, "Subsubsection",ExpressionUUID->"62fca82e-f319-4f7f-a393-65c27b0a21df"],
Cell[229450, 3663, 1610, 47, 73, "Input",ExpressionUUID->"215cd506-0789-43e1-8e10-035530d75874"],
Cell[231063, 3712, 376, 11, 30, "Input",ExpressionUUID->"17cc4d23-f525-4a7a-b093-02923f8c3c15"]
}, Closed]],
Cell[CellGroupData[{
Cell[231476, 3728, 162, 3, 37, "Subsubsection",ExpressionUUID->"684be370-dc96-49df-a625-2441cf8627e6"],
Cell[231641, 3733, 417, 12, 30, "Input",ExpressionUUID->"2b979def-50fb-480d-81d3-f067cdf7c84d"],
Cell[232061, 3747, 451, 12, 73, "Input",ExpressionUUID->"aa1b5c0d-890c-4381-a369-1af73baaf6b9"],
Cell[232515, 3761, 4120, 57, 1039, "Input",ExpressionUUID->"e22ace45-159c-4e1e-b734-580010806cfd"]
}, Closed]],
Cell[CellGroupData[{
Cell[236672, 3823, 163, 3, 37, "Subsubsection",ExpressionUUID->"c8468ba4-3b6a-4570-b04b-e0c44be9d2dd"],
Cell[236838, 3828, 364, 11, 30, "Input",ExpressionUUID->"73ddddcc-c8ee-4798-9405-d705b6bb9631"],
Cell[237205, 3841, 505, 12, 94, "Input",ExpressionUUID->"ff4ecf75-796b-4d83-bf2c-f79b3a5b5227"],
Cell[237713, 3855, 4962, 67, 1249, "Input",ExpressionUUID->"46c5b567-ef3c-4600-9cdb-ac688f0c7673"]
}, Closed]],
Cell[CellGroupData[{
Cell[242712, 3927, 153, 3, 37, "Subsubsection",ExpressionUUID->"bfaafcc3-6255-42cc-8c83-5b04e7621418"],
Cell[242868, 3932, 402, 10, 73, "Input",ExpressionUUID->"756466b6-0791-4dca-83af-bf83b1203e28"]
}, Closed]],
Cell[CellGroupData[{
Cell[243307, 3947, 154, 3, 37, "Subsubsection",ExpressionUUID->"626a9bb1-329d-4e1e-bc7b-3944250e7603"],
Cell[243464, 3952, 16807, 217, 4315, "Input",ExpressionUUID->"e69a9f05-e7e8-459c-a1ba-6e88a4389db3"]
}, Closed]]
}, Open  ]]
}
]
*)


